5d Higgs Branches from M-theory on quasi-homogeneous cDV threefold singularities

We classify rank zero 5d SCFTs geometrically engineered from M-theory on quasi-homogeneous compound Du Val isolated threefold singularities. For all such theories, we characterize the Higgs Branch, by computing the dimension, the continuous and discrete symmetry groups, as well as more refined details such as the charges of the hypermultiplets under these groups. We derive these data by means of a gauge-theoretic method, that we have recently introduced, based on establishing a correspondence between an adjoint Higgs field and the M-theory geometry. As a byproduct, this further allows us to construct several T-brane backgrounds, that yield inequivalent 5d spectra but are associated with the same geometry.

==> anc/CodeHiggsBranchData/CodeHiggsBranchDatav2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    567384,      12298]
NotebookOptionsPosition[    550228,      12053]
NotebookOutlinePosition[    550569,      12068]
CellTagsIndexPosition[    550526,      12065]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Instructions", "Subsubsection",
 CellChangeTimes->{{3.8536830830573807`*^9, 
  3.8536830847189054`*^9}},ExpressionUUID->"0c299056-c06c-4f51-9397-\
9f53ef320b26"],

Cell[TextData[{
 StyleBox["References :",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\n  \n[Yam] : N. Yamatsu, \[OpenCurlyDoubleQuote]Finite-Dimensional Lie \
Algebras and Their Representations for Unified Model Building\
\[CloseCurlyDoubleQuote], 1511.08771.\n\n[Col] :  Collingwood, D.H., & \
McGovern, W.M. (1993). \[OpenCurlyDoubleQuote]Nilpotent Orbits in Semisimple \
Lie Algebras\[CloseCurlyDoubleQuote] (1st ed.). Routledge. \
https://doi.org/10.1201/9780203745809.\n\n[Dep]: T. Deppisch, \
\[OpenCurlyDoubleQuote]E6Tensors: A Mathematica Package for E6 Tensors\
\[CloseCurlyDoubleQuote], Comput. Phys. Commun. 213 (2017) 130 [1605.05920].\n\
\n[Cac]:  S. L. Cacciatori, F. Dalla Piazza, A. Scotti,\n\
\[OpenCurlyDoubleQuote]E7 groups from octonionic magic square\
\[CloseCurlyDoubleQuote], arXiv:1007.4758 [math-ph].\n\n[Cac1]: . S. L. \
Cacciatori, F. Dalla Piazza, A. Scotti, \[OpenCurlyDoubleQuote]A simple E8 \
construction\[CloseCurlyDoubleQuote], arXiv:1207.3623 [math-ph].\n\n[Auth.]: \
\nA. Collinucci, M. De Marco, A. Sangiovanni, R. Valandro \
\[OpenCurlyDoubleQuote]Higgs branches of 5d rank-zero theories from geometry\
\[CloseCurlyDoubleQuote], arXiv:2105.12177 [hep-th]\nM. De Marco, A. \
Sangiovanni, \[OpenCurlyDoubleQuote]Higgs Branches of rank-0 5d theories from \
M-theory on (Aj, Al) and (Ak, Dn) singularities\[CloseCurlyDoubleQuote],  \
arXiv:2111.05875 [hep-th].\nA. Collinucci, M. De Marco, A. Sangiovanni, R. \
Valandro \[OpenCurlyDoubleQuote]Flops of any length, Gopakumar-Vafa \
invariants, and 5d Higgs Branches\[CloseCurlyDoubleQuote], arXiv:2204.10366 \
[hep-th]\nM. De Marco, A. Sangiovanni, R. Valandro \[OpenCurlyDoubleQuote]5d \
Higgs Branches from M-theory on\nquasi-homogeneous cDV threefold \
singularities\[CloseCurlyDoubleQuote], arXiv:2205.01125  [hep-th]\n\n",
 StyleBox["Notation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\nWe will call g the seven-dimensional gauge algebra, h its Cartan \
subalgebra.\nWe will denote by L the Levi subalgebra associated to the Higgs \
field (see [section 3, Col2]). \n\n\n"
}], "Text",
 CellChangeTimes->{{3.8534232463837547`*^9, 3.8534232514275312`*^9}, {
   3.853484964210724*^9, 3.853484966309434*^9}, {3.8534850368969784`*^9, 
   3.8534850525532837`*^9}, {3.853485089935139*^9, 3.8534850998685417`*^9}, {
   3.8534851661535387`*^9, 3.853485193435309*^9}, {3.8534852354610863`*^9, 
   3.853485264067097*^9}, {3.8534853585514464`*^9, 3.853485422974517*^9}, {
   3.8534860836992655`*^9, 3.8534861492624097`*^9}, {3.8534862636141586`*^9, 
   3.853487023110546*^9}, {3.8534870720623417`*^9, 3.8534871551527987`*^9}, {
   3.8534872075339704`*^9, 3.8534872579959717`*^9}, {3.8534872908661857`*^9, 
   3.853487447441681*^9}, {3.85348750441368*^9, 3.8534875708057804`*^9}, {
   3.8534891462095623`*^9, 3.853489176827999*^9}, {3.85348923490518*^9, 
   3.8534892409917727`*^9}, {3.8534893862954636`*^9, 3.853489444735284*^9}, {
   3.8534900992344847`*^9, 3.85349010028681*^9}, {3.8534901898457437`*^9, 
   3.85349019272156*^9}, {3.8534911097446775`*^9, 3.8534911224703803`*^9}, {
   3.8539119242647047`*^9, 3.8539119260712175`*^9}, {3.856276701343747*^9, 
   3.856276772690548*^9}, {3.8562768140946198`*^9, 3.8562768543401155`*^9}, {
   3.856276886244483*^9, 3.8562769910499873`*^9}, {3.8617705290207562`*^9, 
   3.861770533469881*^9}, {3.86177059021663*^9, 3.8617706197208443`*^9}, {
   3.861770651370465*^9, 3.8617706851893015`*^9}, 
   3.861770809812403*^9},ExpressionUUID->"24f2093c-a5e6-46e1-90ee-\
9711603c6f46"],

Cell[TextData[{
 StyleBox["Main functions",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\n\n",
 StyleBox["HbData[ADE_, rank_, listhiggs_, coeffhiggs_, cartanhiggs_, \
coeffcartan_, listlevi_] ",
  FontWeight->"Bold"],
 ": the function describes the number of five - dimensional modes and their \
charges under the continuous flavor symmetries localized in five dimensions \
by the D6 branes setup described by the Higgs field.\n     \n",
 StyleBox["The arguments of the function ",
  FontSlant->"Italic"],
 "are :\n  \n-ADE : is a Symbol among \"A, D, E6, E7, E8\" describing the \
type of g;\n\n-rank : is the rank of g;\n\n-listhiggs : is a List of roots, \
describing the elements of g (not contained in the Cartan subalgebra along \
which the Higgs field has a non - zero coefficient. The roots are described \
by their integer coefficients decomposition w.r.t. to a certain choice of the \
simple roots. We followed \t[Col] notations for classical algebras, and we \
picked a particular system of \tsimple roots for the exceptional ones. \
However, the choice of the \troot system is not important for the final \
result of the computation). \n   \n-coeffhiggs : is a List of Symbols \
containg the coefficients corresponding to the element of listhiggs;\n\n\
-cartanhiggs_: is a List of positive Integers n[i], with n[i] = 1, ..., rank, \
describing the elements of the Cartan subalgebra h of g along which the Higgs \
field has a non - zero entry. The generators of the Cartan subalgebra has \
been choosen as the  neutral element of the standard triples \tassociated to \
the simple roots. For example, if If n[j] = 3,  this means that the Higgs \
field has a non - zero coefficient along the neutral element of the standard \
triple associated to the third simple root of g. \n    \n-coeffcartan_: is a \
List of Symbols describing the coefficients corresponding to the elements of \
cartanhiggs; \n\n-listlevi : is a list of Integers describing the simple \
roots the labels L. If, for example, listlevi = {1, 3}, this means that L is \
the Levi subalgebra associated to the first and third simple roots of g. \n  \
\n",
 StyleBox["Output",
  FontSlant->"Italic"],
 "\n\nThe function has a Void output. The function prints on screen, for each \
irreducible representation V associated to the branching of g with respect to \
L, the number of five - dimensional modes localized in V and their charges \
under the flavor symmetries. \n\n\
------------------------------------------------------------------------------\
-----\n\n\n",
 StyleBox["ExtractRootDec[ADE_,rank_,higgsinput_]: ",
  FontWeight->"Bold"],
 "the function is used to extract, from the Higgs fields appearing in [Auth], \
the data \[OpenCurlyDoubleQuote]ADE_, rank_, listhiggs_, coeffhiggs_, \
cartanhiggs_, coeffcartanused_\[CloseCurlyDoubleQuote] in the function\n\
HbData[ADE_,rank_,listhiggs_,coeffhiggs_,cartanhiggs_,coeffcartan_,listlevi_].\
\[LineSeparator]\[LineSeparator]",
 StyleBox["The Output is a list whose elements are",
  FontSlant->"Italic"],
 ":\n\n-ADE is the type of the seven-dimensional (simple) gauge algebra g.\n\n\
-rank_ is the rank of g.\n\n-listhiggs is a List of roots of the companion \
paper along which the Higgs field \[OpenCurlyDoubleQuote]higgsinput_\
\[CloseCurlyDoubleQuote] has a non-zero coefficent. \n\n-coeffhiggs is the \
corresponding List of non-zero coefficients.\n\n-cartanhiggs is a List of \
Integers representing the elements of the Cartan subalgebra along which the \
Higgs field has a non-zero coefficient. We picked as basis of the Cartan \
subalgebra the neutral elements of the standard triples associated to the \
simple roots (using [Col, Dep, Cac, Cac1] conventions). The roots are \
numbered according to the labelled Dynkin diagrams appearing in the companion \
paper.\n\n-coeffcartan_ are the coefficients associated to cartanhiggs,\n\n\
-listlevi_ is a List of Integers representing the simple roots labelling the \
Levi subalgebra L associated to the Higgs field.\n\n\
------------------------------------------------------------------------------\
------\n\nPrintRootSystem[",
 StyleBox["ADE_,rank_]: ",
  FontWeight->"Bold"],
 "returns the root system associated to g (of type \
\[OpenCurlyDoubleQuote]ADE_\[CloseCurlyDoubleQuote], and of rank \
\[OpenCurlyDoubleQuote]rank_\[CloseCurlyDoubleQuote]).\n"
}], "Text",
 CellChangeTimes->{{3.8539113088481216`*^9, 3.8539113715616517`*^9}, {
   3.853911444238289*^9, 3.853911445211697*^9}, {3.8539114868886414`*^9, 
   3.853911879241912*^9}, {3.853911941504861*^9, 3.8539119431267195`*^9}, {
   3.8539119748111277`*^9, 3.853912062734644*^9}, {3.854105147830658*^9, 
   3.8541051567759285`*^9}, {3.85410519013243*^9, 3.854105205490114*^9}, {
   3.854106819117524*^9, 3.8541068197956233`*^9}, 3.8544329657515078`*^9, {
   3.8562770028893504`*^9, 3.8562770413148804`*^9}, {3.8563249590490265`*^9, 
   3.85632500572497*^9}},ExpressionUUID->"8e8b3074-fbf6-4696-8b9c-\
61e1f38bb182"]
}, Closed]],

Cell[CellGroupData[{

Cell["Main Code", "Title",
 CellChangeTimes->{{3.8539130702103877`*^9, 3.853913077990135*^9}, 
   3.8542595978161893`*^9, 3.8542598129346123`*^9, {3.8557462449393063`*^9, 
   3.8557462450111055`*^9}},ExpressionUUID->"232a287e-01be-439d-a091-\
97fa315bb1a8"],

Cell[CellGroupData[{

Cell["\<\
Linear algebra functions and construction of the adjoint representation of \
simple Lie algebras\
\>", "Chapter",
 CellChangeTimes->{{3.8532257536340322`*^9, 3.8532257663267355`*^9}, {
  3.8539129241174774`*^9, 3.85391292940211*^9}, {3.856279531033645*^9, 
  3.8562795363088636`*^9}, {3.8562815608225794`*^9, 3.8562815693546305`*^9}, {
  3.856281925768653*^9, 
  3.856281935344061*^9}},ExpressionUUID->"04af4391-ef08-4f10-85dc-\
3064bbcd9670"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "produces", " ", "a", " ", 
     "square", " ", "matrix"}], ",", " ", 
    RowBox[{
     RowBox[{"of", " ", "length"}], " ", "=", " ", "\"\<dimension_\>\""}], 
    ",", " ", 
    RowBox[{
     RowBox[{"whose", " ", "unique", " ", "non"}], "-", 
     RowBox[{
     "zero", " ", "entry", " ", "is", " ", "in", " ", "the", " ", "i"}], "-", 
     RowBox[{"th", " ", "row", " ", "and", " ", "j"}], "-", "th", "-", 
     "column"}]}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"basismatrix", "[", 
     RowBox[{"i_", ",", "j_", ",", "dimension_"}], "]"}], ":=", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"DiscreteDelta", "[", 
       RowBox[{
        RowBox[{"a", "-", "i"}], ",", 
        RowBox[{"b", "-", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "dimension"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "dimension"}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "returns", " ", "the", 
      " ", "commutator", " ", "between", " ", "the", " ", "matrices", " ", 
      "\"\<a_\>\""}], ",", " ", 
     RowBox[{"\"\<b_\>\"", "."}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"a", ".", "b"}], "-", 
     RowBox[{"b", ".", "a"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "test", " ", "if", " ", 
      "X_"}], ",", 
     RowBox[{"Y_", " ", "are", " ", 
      RowBox[{"(", 
       RowBox[{"resp", "."}], ")"}], " ", "the", " ", "nilpositive", " ", 
      "and", " ", "nilnegative", " ", "element", " ", "of", " ", "a", " ", 
      RowBox[{"std", ".", " ", "triple"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stdtripletest", "[", 
     RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{
          RowBox[{"comm", "[", 
           RowBox[{"X", ",", "Y"}], "]"}], ",", "X"}], "]"}], "\[Equal]", 
        RowBox[{"2", " ", "X"}]}], " ", ")"}], "\[Equal]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{
          RowBox[{"comm", "[", 
           RowBox[{"X", ",", "Y"}], "]"}], ",", "Y"}], "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "Y"}]}], ")"}], "\[Equal]", " ", "True"}], 
     " ", "//", "FullSimplify"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "takes", " ", "as", " ", 
      "argument", " ", "a", " ", "list", " ", "of", " ", "matrices"}], ",", 
     " ", 
     RowBox[{
     "and", " ", "returns", " ", "their", " ", "block", " ", "diagoanal", " ",
       "sum"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrixdirectsum", "[", "list_", "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "#2"}], "}"}]}], "}"}], "]"}], "&"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"list", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Drop", "[", 
       RowBox[{"list", ",", "1"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "returns", " ", "the", 
      " ", "block", " ", "decomposition", " ", "of", " ", "matrix"}], ",", 
     " ", 
     RowBox[{
     "according", " ", "to", " ", "a", " ", "List", " ", "of", " ", 
      "positive", " ", "numbers", " ", 
      RowBox[{"(", "\"\<sizeblocklist_\>\"", ")"}], " ", "representing", " ", 
      "the", " ", "block", " ", "diagonal", " ", 
      RowBox[{"size", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"blockdecompose", "[", 
     RowBox[{"matrix_", ",", "sizeblocklist_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"blocks", "=", " ", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Array", "[", 
            RowBox[{
             SubscriptBox["b", 
              RowBox[{"i", ",", "j"}]], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"sizeblocklist", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", 
               RowBox[{"sizeblocklist", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", "sizeblocklist", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "sizeblocklist", "]"}]}], "}"}]}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"auxmat", "=", 
         RowBox[{"{", "}"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"auxmat", "=", 
        RowBox[{"ArrayFlatten", "@", "\[IndentingNewLine]", 
         RowBox[{"Partition", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"blocks", ",", "1"}], "]"}], ",", 
           RowBox[{"Length", "[", "sizeblocklist", "]"}]}], 
          "\[IndentingNewLine]", "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"blocks", ",", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"auxmat", " ", "\[Equal]", " ", "matrix"}], ",", 
            RowBox[{"Flatten", "[", "blocks", "]"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "restricts", " ", "the", 
      " ", "linear", " ", "operator", " ", "\"\<mat_\>\"", " ", "to", " ", 
      "its", " ", "invariant", " ", "subspace", " ", 
      RowBox[{"subs", ".", " ", "\"\<mat_\>\""}], " ", "is", " ", "a", " ", 
      "matrix"}], ",", " ", 
     RowBox[{
     "while", " ", "\"\<subs_\>\"", " ", "is", " ", "the", " ", "first", " ", 
      "part", " ", "of", " ", "the", " ", "result", " ", "of", " ", "a", " ", 
      "linear", " ", "algebraic", " ", "system", " ", "of", " ", 
      RowBox[{"equations", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"restricttosubspace", "[", 
     RowBox[{"mat_", ",", "subs_", ",", "subcord_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vcodomain", "=", 
         RowBox[{"subs", "/.", 
          RowBox[{
           RowBox[{"v", "[", "i_", "]"}], "\[Rule]", " ", 
           RowBox[{"cod", "[", "i", "]"}]}]}]}], ",", "sol", ",", 
        RowBox[{"codcords", "=", 
         RowBox[{"subcord", "/.", 
          RowBox[{
           RowBox[{"v", "[", "i_", "]"}], "\[Rule]", " ", 
           RowBox[{"cod", "[", "i", "]"}]}]}]}]}], "\[IndentingNewLine]", 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Off", "[", 
        RowBox[{"Solve", "::", "svars"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sol", "=", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"vcodomain", "\[Equal]", " ", 
           RowBox[{"mat", ".", "subs"}]}], ",", "codcords"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"On", "[", 
        RowBox[{"Solve", "::", "svars"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"codcords", "/.", 
           RowBox[{"sol", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
          RowBox[{"Thread", "[", 
           RowBox[{"subcord", "\[Rule]", " ", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"i", ",", "j"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "codcords", "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "codcords", "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8532288535140195`*^9, 3.8532288548005486`*^9}, {
   3.8534227131707563`*^9, 3.853422793686037*^9}, {3.85356529008423*^9, 
   3.853565320473899*^9}, {3.8536863629234467`*^9, 3.8536864456429996`*^9}, {
   3.853686582122026*^9, 3.8536866817545385`*^9}, {3.8536870664337177`*^9, 
   3.8536871059715166`*^9}, {3.8536871512751646`*^9, 3.853687219801563*^9}, 
   3.8536872620383654`*^9, {3.8536883921830907`*^9, 3.8536883925131454`*^9}, {
   3.8539082668045983`*^9, 3.853908317926545*^9}, {3.854364727945731*^9, 
   3.8543647382923307`*^9}, {3.855672093086203*^9, 3.855672120838626*^9}, {
   3.8563645526696277`*^9, 3.856364593011549*^9}, {3.861691899290032*^9, 
   3.861691900334998*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c144bfed-2893-4419-bc0e-ff2c656af482"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "takes", " ", "as", " ", 
      "arguments", " ", "the", " ", "ADE", " ", "type", " ", "and", " ", 
      "the", " ", "rank", " ", "of", " ", "the", " ", "seven"}], "-", 
     RowBox[{"dimensional", " ", "gauge", " ", "algebra"}]}], ",", " ", 
    RowBox[{
    "and", " ", "returns", " ", "the", " ", "Cartan", " ", "matrix"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cartanmatrix", "[", 
     RowBox[{"ADE_", ",", "rank_"}], "]"}], ":=", 
    RowBox[{"Which", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ADE", "===", " ", "A"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"IdentityMatrix", "[", "rank", "]"}]}], "-", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], "+", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"j", ",", 
            RowBox[{"i", "-", "1"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "rank"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], 
        "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"ADE", "===", " ", "DD"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"IdentityMatrix", "[", "rank", "]"}]}], "-", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], "+", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"j", ",", 
            RowBox[{"i", "-", "1"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "rank"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], 
        "\[IndentingNewLine]", "]"}], "+", 
       RowBox[{"basismatrix", "[", 
        RowBox[{
         RowBox[{"rank", "-", "1"}], ",", "rank", ",", "rank"}], "]"}], "+", 
       RowBox[{"basismatrix", "[", 
        RowBox[{"rank", ",", 
         RowBox[{"rank", "-", "1"}], ",", "rank"}], "]"}], "-", 
       RowBox[{"basismatrix", "[", 
        RowBox[{
         RowBox[{"rank", "-", "2"}], ",", "rank", ",", "rank"}], "]"}], "-", 
       "\[IndentingNewLine]", 
       RowBox[{"basismatrix", "[", 
        RowBox[{"rank", ",", 
         RowBox[{"rank", "-", "2"}], ",", "rank"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ADE", "===", " ", "E6"}], "||", 
       RowBox[{"ADE", "===", " ", "E7"}], "||", 
       RowBox[{"ADE", "===", " ", "E8"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"IdentityMatrix", "[", "rank", "]"}]}], "-", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], "+", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"j", ",", 
            RowBox[{"i", "-", "1"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "rank"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], 
        "\[IndentingNewLine]", "]"}], "+", 
       RowBox[{"basismatrix", "[", 
        RowBox[{
         RowBox[{"rank", "-", "1"}], ",", "rank", ",", "rank"}], "]"}], "+", 
       RowBox[{"basismatrix", "[", 
        RowBox[{"rank", ",", 
         RowBox[{"rank", "-", "1"}], ",", "rank"}], "]"}], "-", 
       RowBox[{"basismatrix", "[", 
        RowBox[{"3", ",", "rank", ",", "rank"}], "]"}], "-", 
       "\[IndentingNewLine]", 
       RowBox[{"basismatrix", "[", 
        RowBox[{"rank", ",", "3", ",", "rank"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
      "The", " ", "following", " ", "function", " ", "takes", " ", "as", " ", 
       "an", " ", "argument", " ", "a", " ", "matrix", " ", 
       "\"\<higgsfund_\>\"", " ", "in", " ", "the", " ", "fundamental", " ", 
       "representation", " ", "of", " ", "the", " ", "algebra", " ", "of", 
       " ", "type", " ", "ADE_", " ", "and", " ", "rank"}], " ", "=", " ", 
      "rank_"}], ",", " ", 
     RowBox[{
     "and", " ", "it", " ", "returns", " ", "the", " ", "same", " ", 
      "element", " ", "of", " ", "the", "  ", "algebra"}], ",", " ", 
     RowBox[{"in", " ", "the", " ", "adjoint", " ", "representation"}]}], 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"adjointaction", "[", 
     RowBox[{"ADE_", ",", "rank_", ",", "higgsfund_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Which", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ADE", "===", "A"}], "||", 
       RowBox[{"ADE", "===", "DD"}], "||", 
       RowBox[{"ADE", "===", " ", "E6"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Module", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "G", ",", "J", ",", "gilist", ",", "jilist", ",", "sol", ",", 
          "vector", ",", "rt", ",", "rtvec"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "initialization", " ", "of", " ", "the", " ", "generic", " ", 
           "element", " ", "in", " ", "the", " ", "Lie", " ", "algebra"}], 
          ",", " ", 
          RowBox[{
          "in", " ", "the", " ", "basis", " ", "choosen", " ", "in", " ", 
           "the", " ", "implementation", " ", "of", " ", "rootsystem"}]}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"rt", "=", 
          RowBox[{"rootsystem", "[", 
           RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"rtvec", "=", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Transpose", "[", 
              RowBox[{"rt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Transpose", "[", 
              RowBox[{"rt", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"rt", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}]}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"G", "=", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "1"}], 
            RowBox[{"Length", "[", "rtvec", "]"}]], 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"1", ",", "j"}], "]"}], 
            RowBox[{"rtvec", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"J", "=", 
          RowBox[{"G", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"i_", ",", "k_"}], "]"}], "\[Rule]", " ", 
             RowBox[{"j", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "}"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"gilist", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"1", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "rtvec", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"jilist", "=", 
          RowBox[{"gilist", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"i_", ",", "k_"}], "]"}], "\[Rule]", " ", 
             RowBox[{"j", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "}"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Computation", " ", "of", " ", "the", " ", "adjoint", " ", 
           "action"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"sol", "=", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"comm", "[", 
              RowBox[{"higgsfund", ",", "G"}], "]"}], "\[Equal]", " ", "J"}], 
            ",", "jilist"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"vector", "=", 
          RowBox[{"jilist", "/.", 
           RowBox[{"sol", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Transpose", "@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"vector", "/.", 
             RowBox[{"Thread", "[", 
              RowBox[{"gilist", "\[Rule]", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", 
                   RowBox[{"Length", "[", "gilist", "]"}]}], "}"}]}], "]"}]}],
               "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "gilist", "]"}]}], "}"}]}], "]"}]}]}]}], 
       "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", "True", ",", 
      "\[IndentingNewLine]", "higgsfund"}], "\[IndentingNewLine]", "]"}], 
    RowBox[{"(*", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"adjointaction", "[", 
       RowBox[{"ADE_", ",", "rank_", ",", "higgsfund_"}], "]"}], ":=", 
      "\[IndentingNewLine]", 
      RowBox[{"Module", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "G", ",", "J", ",", "gilist", ",", "jilist", ",", "sol", ",", 
          "vector", ",", "rt", ",", "rtvec"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "initialization", " ", "of", " ", "the", " ", "generic", " ", 
           "element", " ", "in", " ", "the", " ", "Lie", " ", "algebra"}], 
          ",", " ", 
          RowBox[{
          "in", " ", "the", " ", "basis", " ", "choosen", " ", "in", " ", 
           "the", " ", "implementation", " ", "of", " ", "rootsystem"}]}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"rt", "=", 
          RowBox[{"rootsystem", "[", 
           RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"rtvec", "=", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Transpose", "[", 
              RowBox[{"rt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Transpose", "[", 
              RowBox[{"rt", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"rt", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}]}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"G", "=", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "1"}], 
            RowBox[{"Length", "[", "rtvec", "]"}]], 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"1", ",", "j"}], "]"}], 
            RowBox[{"rtvec", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Length", "[", "G", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"J", "=", 
          RowBox[{"G", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"i_", ",", "k_"}], "]"}], "\[Rule]", " ", 
             RowBox[{"j", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "}"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"gilist", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"1", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "rtvec", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"jilist", "=", 
          RowBox[{"gilist", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"i_", ",", "k_"}], "]"}], "\[Rule]", " ", 
             RowBox[{"j", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "}"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Computation", " ", "of", " ", "the", " ", "adjoint", " ", 
           "action"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"sol", "=", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"comm", "[", 
              RowBox[{"higgsfund", ",", "G"}], "]"}], "\[Equal]", " ", "J"}], 
            ",", "jilist"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"vector", "=", 
          RowBox[{"jilist", "/.", 
           RowBox[{"sol", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Transpose", "@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"vector", "/.", 
             RowBox[{"Thread", "[", 
              RowBox[{"gilist", "\[Rule]", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", 
                   RowBox[{"Length", "[", "gilist", "]"}]}], "}"}]}], "]"}]}],
               "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "gilist", "]"}]}], "}"}]}], "]"}]}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853228817784063*^9, 3.8532288297884517`*^9}, {
   3.853422805092682*^9, 3.8534228250426273`*^9}, {3.853422863315651*^9, 
   3.8534228676887383`*^9}, {3.853422921318673*^9, 3.853422966391007*^9}, 
   3.8539082596427193`*^9, {3.853908324227491*^9, 3.853908336864129*^9}, {
   3.8552967098770857`*^9, 3.855296729876335*^9}, 3.855296795529827*^9, {
   3.8552970511476126`*^9, 3.8552971380398827`*^9}, {3.8558242312022924`*^9, 
   3.8558242404510336`*^9}, {3.855985640394691*^9, 3.855985675805662*^9}, {
   3.856277795342517*^9, 3.8562778027099066`*^9}, {3.8562778748503103`*^9, 
   3.85627787624225*^9}, {3.856278848650295*^9, 3.8562788636270127`*^9}, {
   3.8562792617983685`*^9, 3.856279270715294*^9}, {3.8562888190878735`*^9, 
   3.8562888391535735`*^9}, {3.861691901719104*^9, 3.8616919348369236`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"7842e5e3-7ffb-4aac-ab9c-5afef86bb714"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Branching of simple Lie algebras w.r.t. to semisimple Levi subalgebras\
\>", "Chapter",
 CellChangeTimes->{{3.856278595285012*^9, 3.8562786101374006`*^9}, {
  3.8562815735226316`*^9, 
  3.8562815739852247`*^9}},ExpressionUUID->"4de34ec6-bfcd-46f9-87b0-\
9f38da191c0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "takes", " ", "as", " ", 
      "argument", " ", "a", " ", "Lie", " ", "algebra", " ", "of", " ", 
      "type", " ", "ADE_", " ", "and", " ", "rank"}], " ", "=", " ", 
     "rank_"}], ",", " ", 
    RowBox[{
    "and", " ", "a", " ", "list", " ", "of", " ", "positive", " ", "Integers",
      " ", 
     RowBox[{"(", "simslabellist_", ")"}], " ", "containing", " ", "the", " ",
      "elements", " ", "of", " ", "the", " ", "Levi", " ", "subalgebra", " ", 
     RowBox[{"w", ".", "r", ".", "t", ".", " ", "we"}], " ", "want", " ", 
     "to", " ", "produce", " ", "the", " ", "branching", " ", "of", " ", 
     "the", " ", "considered", " ", "Lie", " ", 
     RowBox[{"algebra", ".", " ", "The"}], " ", "function", " ", "produces", 
     " ", "a", " ", "List", " ", "of", " ", 
     RowBox[{"Lists", ".", " ", "Each"}], " ", "sublist", " ", "correspond", 
     " ", "to", " ", "one", " ", "of", " ", "the", " ", "irreducible", " ", 
     "representations", " ", "of", " ", "the", " ", "branching", " ", "of", 
     " ", "the", " ", "Lie", " ", "Algebra", " ", "defined", " ", "by", " ", 
     "ADE_"}], ",", " ", 
    RowBox[{"rank_", " ", 
     RowBox[{"w", ".", "r", ".", "t", ".", " ", "the"}], " ", "Levi", " ", 
     "subalgebra", " ", "associated", " ", "to", " ", 
     RowBox[{"simslabelllist", ".", " ", "Each"}], " ", "sublist", " ", 
     RowBox[{"(", 
      RowBox[{"namely", ",", " ", 
       RowBox[{"each", " ", 
        RowBox[{"irrep", "."}]}]}], ")"}], " ", "contains"}], ",", " ", 
    RowBox[{"in", " ", "vector", " ", "notation"}], ",", " ", 
    RowBox[{
    "the", " ", "elements", " ", "of", " ", "the", " ", "irreducible", " ", 
     "representation"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"matrixdirectsum", "[", "list_", "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "#2"}], "}"}]}], "}"}], "]"}], "&"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"list", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Drop", "[", 
       RowBox[{"list", ",", "1"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "takes", " ", "as", " ", 
      "arguments", " ", "the", " ", "type", " ", "of", " ", "7", "d", " ", 
      "ADE", " ", "algebra", " ", "and", " ", "its", " ", 
      RowBox[{"rank", ".", " ", "It"}], " ", "returns", " ", "the", " ", 
      "matrix", " ", "that", " ", "change", " ", "the", " ", "basis", " ", 
      "of", " ", "the", " ", "Cartan", " ", "subalgebra", " ", "of", " ", 
      "the", " ", "7", "d", " ", "Lie", " ", 
      RowBox[{"algebra", ".", " ", "The"}], " ", "starting", " ", "basis", 
      " ", "is", " ", "the", " ", "one", " ", "formed", " ", "by", " ", "the",
       " ", "neutral", " ", "elements", " ", "of", " ", "the", " ", 
      "standard", " ", "triples", " ", "of", " ", "the", " ", "simple", " ", 
      "roots"}], ",", " ", 
     RowBox[{
     "the", "  ", "final", " ", "basis", " ", "is", " ", "the", " ", "one", 
      " ", "of", " ", "the", " ", "dual", " ", "elements", " ", "of", " ", 
      "the", " ", "simple", " ", 
      RowBox[{"roots", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"triplescartantodualcartan", "[", 
     RowBox[{"ADE_", ",", "rank_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "rt", ",", "posroots", ",", "nroots", ",", "\[IndentingNewLine]", 
        "cartancombdual", ",", "\[IndentingNewLine]", "cartancombtriples"}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rt", "=", 
        RowBox[{"rootsystem", "[", 
         RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"posroots", "=", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"rt", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nroots", "=", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"rt", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"cartancombdual", "=", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], 
          RowBox[{"Length", "[", 
           RowBox[{"rt", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}]], " ", 
         RowBox[{
          RowBox[{"t", "[", "i", "]"}], 
          RowBox[{"rt", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "i"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cartancombtriples", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"comm", "[", 
           RowBox[{
            RowBox[{"posroots", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"nroots", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"t", ",", "rank"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"cartancombtriples", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", " ", 
             "cartancombdual"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "following", " ", "function", " ", "permits", " ", "to", " ", 
     "perform", " ", "the", " ", "branchings", " ", 
     RowBox[{"w", ".", "r", ".", "t", ".", " ", "the"}], " ", "simple", " ", 
     "roots", " ", "of", " ", "a", " ", "generic", " ", "REGULAR", " ", 
     "subalgebra", " ", "genrated", " ", "by", " ", 
     RowBox[{"simsrt", "."}]}], "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"branchingbasisgeneral", "[", 
     RowBox[{"ADE_", ",", "rank_", ",", "simsrt_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "rtsyst", ",", "listlevi", ",", "listneg", ",", "lowest", ",", 
        "lowestlevi", ",", "lowestcharged", ",", "\[IndentingNewLine]", 
        "levisimplefacts", ",", "leviaux", ",", "auxfunc", ",", "brrtlevi", 
        ",", "brrtchargedaux", ",", "brrtcharged", ",", "brcharged", ",", 
        "brlevi", ",", "brleviaux", ",", "\[IndentingNewLine]", "rt", ",", 
        "rtaux", ",", "sims", ",", "nsims", ",", "cartancomb", ",", 
        "\[IndentingNewLine]", "cartanlist", ",", "br", ",", "dualroots", ",",
         "kk", ",", "basechangecart"}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rtsyst", "=", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"PrintRootSystem", "[", 
           RowBox[{"ADE", ",", "rank"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"listlevi", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"rtsyst", ",", "#"}], "]"}], "&"}], "/@", "simsrt"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"listneg", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"rtsyst", ",", 
             RowBox[{"-", "#"}]}], "]"}], "&"}], "/@", "simsrt"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"lowest", "=", 
        RowBox[{"rtsyst", "[", 
         RowBox[{"[", "\[IndentingNewLine]", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Position", "[", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Test", " ", "function", " ", "for", " ", "lowest", " ", 
              "weights"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"(*", 
                  RowBox[{"First", " ", "condition"}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Table", "[", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"rtsyst", ",", 
                    RowBox[{"#", "-", 
                    RowBox[{"simsrt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "simsrt", "]"}]}], "}"}]}], 
                   "\[IndentingNewLine]", "]"}], "\[Equal]", 
                  "\[IndentingNewLine]", 
                  RowBox[{"Table", "[", 
                   RowBox[{"False", ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "simsrt", "]"}]}], "}"}]}], 
                   "]"}]}], "\[IndentingNewLine]", ")"}], "&&", 
                RowBox[{"(", "\[IndentingNewLine]", 
                 RowBox[{"(*", 
                  RowBox[{"second", " ", "condition"}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"!", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"rtsyst", "[", 
                    RowBox[{"[", "listlevi", "]"}], "]"}], ",", "#"}], 
                   "]"}]}], "\[IndentingNewLine]", ")"}]}], "&"}], "/@", 
              "rtsyst"}], ",", "\[IndentingNewLine]", "True"}], 
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"lowestlevi", "=", 
        RowBox[{"lowest", "[", 
         RowBox[{"[", "\[IndentingNewLine]", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Position", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Array", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"Length", "[", "simsrt", "]"}]}], "]"}], ".", 
                    "simsrt"}], "\[Equal]", "#"}], ",", "Integers"}], "]"}], "=!=", 
                 RowBox[{"{", "}"}]}], ")"}], "&"}], "/@", "lowest"}], ",", 
             "\[IndentingNewLine]", "True"}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"lowestcharged", "=", 
        RowBox[{"lowest", "[", 
         RowBox[{"[", "\[IndentingNewLine]", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Position", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Array", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"Length", "[", "simsrt", "]"}]}], "]"}], ".", 
                    "simsrt"}], "\[Equal]", "#"}], ",", "Integers"}], "]"}], "===", 
                 RowBox[{"{", "}"}]}], ")"}], "&"}], "/@", "lowest"}], ",", 
             "\[IndentingNewLine]", "True"}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Levi", " ", "Branching", " ", "SECTION"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"brrtlevi", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "levisimplefacts", " ", "is", " ", "a", " ", "List", " ", "of", " ", 
          "the", " ", "simple", " ", "factors", " ", "of", " ", "the", " ", 
          "semisimple", " ", "part", " ", "of", " ", "the", " ", "Levi", " ", 
          RowBox[{"subalgebra", ".", " ", "E", ".", "g", "."}]}], ",", " ", 
         RowBox[{"for", " ", 
          SubscriptBox["A", "4"]}], ",", " ", 
         RowBox[{"with", " ", "Levi", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], ",", " ", 
         RowBox[{"the", " ", "list", " ", "will", " ", "be", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}], ",", 
             RowBox[{"{", "4", "}"}]}], "}"}], "."}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"levisimplefacts", "=", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "@", 
           RowBox[{"Position", "[", 
            RowBox[{"#", ",", "False"}], "]"}]}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "\[Equal]", "0"}], "&"}], "/@", 
              RowBox[{"Array", "[", 
               RowBox[{"n", ",", 
                RowBox[{"Length", "[", "simsrt", "]"}]}], "]"}]}], "/.", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Array", "[", 
                  RowBox[{"n", ",", 
                   RowBox[{"Length", "[", "simsrt", "]"}]}], "]"}], ".", 
                 "simsrt"}], "\[Equal]", "#"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "&"}], "/@", "lowestlevi"}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"kk", "=", "1"}], ",", 
         RowBox[{"kk", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "lowestlevi", "]"}]}], ",", 
         RowBox[{"kk", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"leviaux", "=", 
           RowBox[{"simsrt", "[", 
            RowBox[{"[", 
             RowBox[{"levisimplefacts", "[", 
              RowBox[{"[", "kk", "]"}], "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"brrtlevi", "=", 
           RowBox[{"Append", "[", "\[IndentingNewLine]", 
            RowBox[{"brrtlevi", ",", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "We", " ", "take", " ", "away", " ", "from", " ", "the", " ", 
               "root", " ", "system", " ", "the", " ", "roots", " ", "that", 
               " ", "can", " ", "not", " ", "be", " ", "obtained", " ", "as", 
               " ", "linear", " ", "combination", " ", "of", " ", 
               RowBox[{"lowest", "[", 
                RowBox[{"[", "kk", "]"}], "]"}], " ", "and", " ", "some", " ",
                "of", " ", "the", " ", "simple", " ", "roots", " ", 
               "appearing", " ", "in", " ", "the", " ", 
               RowBox[{"Levi", ".", " ", "These"}], " ", "are", " ", "all", 
               " ", "the", " ", "roots", " ", "in", " ", "the", " ", "irrep", 
               " ", "associated", " ", "to", " ", 
               RowBox[{
                RowBox[{"lowest", "[", 
                 RowBox[{"[", "kk", "]"}], "]"}], "."}]}], "*)"}], " ", 
             "\[IndentingNewLine]", 
             RowBox[{"Delete", "[", "\[IndentingNewLine]", 
              RowBox[{"rtsyst", ",", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"i", "=", "1"}], 
                    RowBox[{"Length", "[", "leviaux", "]"}]], 
                    RowBox[{
                    RowBox[{"n", "[", "i", "]"}], 
                    RowBox[{"leviaux", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "+", 
                    RowBox[{"lowestlevi", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], "\[Equal]", 
                    RowBox[{"rtsyst", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                    RowBox[{"Array", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"Length", "[", "leviaux", "]"}]}], "]"}], ",", 
                    "Integers"}], "]"}], ",", "\[IndentingNewLine]", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Length", "[", "rtsyst", "]"}]}], "}"}]}], 
                  "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}], 
              "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
            "]"}]}]}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"auxfunc", "[", 
         RowBox[{"rtsyst1_", ",", "simsrt1_"}], "]"}], ":=", 
        RowBox[{"Flatten", "@", 
         RowBox[{"Position", "[", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Test", " ", "function", " ", "for", " ", 
            RowBox[{"lowest", "/", "highest"}], " ", "weights"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{"rtsyst1", ",", 
                   RowBox[{"#", "-", 
                    RowBox[{"simsrt1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", "simsrt1", "]"}]}], "}"}]}], 
                "\[IndentingNewLine]", "]"}], "\[Equal]", 
               "\[IndentingNewLine]", 
               RowBox[{"Table", "[", 
                RowBox[{"False", ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", "simsrt1", "]"}]}], "}"}]}], 
                "]"}]}], "\[IndentingNewLine]", ")"}], "&"}], "/@", 
            "rtsyst1"}], ",", "\[IndentingNewLine]", "True"}], 
          "\[IndentingNewLine]", "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Reordering", " ", "putting", " ", "the", " ", "highest", " ", "at", 
         " ", "first", " ", "position"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"brrtlevi", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"auxfunc", "[", 
               RowBox[{"#", ",", 
                RowBox[{"-", "simsrt"}]}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "=!=", "1"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Permute", "[", 
             RowBox[{"#", ",", 
              RowBox[{"Cycles", "[", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"auxfunc", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"-", "simsrt"}]}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], "}"}], 
               "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
            "\[IndentingNewLine]", "True", ",", "\[IndentingNewLine]", "#"}], 
           "\[IndentingNewLine]", "]"}], "&"}], "/@", "brrtlevi"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"brrtchargedaux", "=", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "We", " ", "take", " ", "away", " ", "from", " ", "the", " ", 
           "root", " ", "system", " ", "the", " ", "roots", " ", "that", " ", 
           "can", " ", "not", " ", "be", " ", "obtained", " ", "as", " ", 
           "linear", " ", "combination", " ", "of", " ", 
           RowBox[{"lowest", "[", 
            RowBox[{"[", "kk", "]"}], "]"}], " ", "and", " ", "some", " ", 
           "of", " ", "the", " ", "simple", " ", "roots", " ", "appearing", 
           " ", "in", " ", "the", " ", 
           RowBox[{"Levi", ".", " ", "These"}], " ", "are", " ", "all", " ", 
           "the", " ", "roots", " ", "in", " ", "the", " ", 
           RowBox[{"irrep", ".", " ", "associated"}], " ", "to", " ", 
           RowBox[{
            RowBox[{"lowest", "[", 
             RowBox[{"[", "kk", "]"}], "]"}], "."}]}], "*)"}], " ", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Delete", "[", "\[IndentingNewLine]", 
           RowBox[{"rtsyst", ",", 
            RowBox[{"Position", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Table", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Solve", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"i", "=", "1"}], 
                    RowBox[{"Length", "[", "simsrt", "]"}]], 
                    RowBox[{
                    RowBox[{"n", "[", "i", "]"}], 
                    RowBox[{"simsrt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "+", 
                    RowBox[{"lowestcharged", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], "\[Equal]", 
                   RowBox[{"rtsyst", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                  RowBox[{"Array", "[", 
                   RowBox[{"n", ",", 
                    RowBox[{"Length", "[", "simsrt", "]"}]}], "]"}], ",", 
                  "\[IndentingNewLine]", "Integers"}], "\[IndentingNewLine]", 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"Length", "[", "rtsyst", "]"}]}], "}"}]}], 
               "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}], 
           "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"kk", ",", "1", ",", 
            RowBox[{"Length", "[", "lowestcharged", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Reordering", " ", "with", " ", "the", " ", "highest", " ", "at", " ",
          "first", " ", "position"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"brrtcharged", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"auxfunc", "[", 
               RowBox[{"#", ",", 
                RowBox[{"-", "simsrt"}]}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "=!=", "1"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Permute", "[", 
             RowBox[{"#", ",", 
              RowBox[{"Cycles", "[", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"auxfunc", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"-", "simsrt"}]}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], "}"}], 
               "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
            "\[IndentingNewLine]", "True", ",", "\[IndentingNewLine]", "#"}], 
           "\[IndentingNewLine]", "]"}], "&"}], "/@", "brrtchargedaux"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "In", " ", "the", " ", "next", " ", "lines", " ", "we", " ", 
          "transform", " ", "the", " ", "roots", " ", "into", " ", "root", 
          " ", "vectors"}], ",", " ", 
         RowBox[{"in", " ", "the", " ", "vector", " ", "notation"}]}], "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"brcharged", "=", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Position", "[", 
                  RowBox[{"rtsyst", ",", 
                   RowBox[{"brrtcharged", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "i"}], "]"}], 
              ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", "rtsyst", "]"}], "-", "1", "+", 
                 "rank"}]}], "}"}]}], "\[IndentingNewLine]", "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"brrtcharged", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], 
           "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "brrtcharged", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Adding", " ", "Cartan", " ", "elements", " ", "to", " ", "the", " ", 
         "vector", " ", "notation", " ", "for", " ", "the", " ", "brlevi"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"brleviaux", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{"#", ",", 
            RowBox[{"-", "1"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(*", "\[IndentingNewLine]", 
          RowBox[{
          "This", " ", 
           "\"\<Drop is needed not to count the {0,0,...0} in the root system\
\[IndentingNewLine]\>"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Table", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Table", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Position", "[", 
                   RowBox[{"rtsyst", ",", 
                    RowBox[{"brrtlevi", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "j"}], "]"}], "]"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "i"}], "]"}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"Length", "[", "rtsyst", "]"}], "-", "1", "+", 
                  "rank"}]}], "}"}]}], "\[IndentingNewLine]", "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"brrtlevi", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "brrtlevi", "]"}]}], "}"}]}], 
          "\[IndentingNewLine]", "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "In", " ", "the", " ", "following", " ", "lines", " ", "we", " ", 
         "obtain", " ", "the", " ", "Cartan", " ", "part"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"rt", "=", 
        RowBox[{"rootsystem", "[", 
         RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rtaux", "=", 
        RowBox[{"Join", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"rt", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"rt", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"rt", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"sims", "=", 
        RowBox[{"rtaux", "[", 
         RowBox[{"[", "listlevi", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nsims", "=", 
        RowBox[{"rtaux", "[", 
         RowBox[{"[", "listneg", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"cartancomb", "=", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], 
          RowBox[{"Length", "[", 
           RowBox[{"rt", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}]], 
         RowBox[{
          RowBox[{"t", "[", "i", "]"}], 
          RowBox[{"rt", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "i"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cartanlist", "=", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Join", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"2", 
                  RowBox[{"Length", "[", 
                   RowBox[{"rt", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "}"}]}], "]"}],
              ",", 
             RowBox[{"Array", "[", 
              RowBox[{"t", ",", "rank"}], "]"}]}], "\[IndentingNewLine]", 
            "]"}], "/.", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"comm", "[", 
                RowBox[{
                 RowBox[{"sims", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"nsims", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", " ", 
               "cartancomb"}], "\[Equal]", "0"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "sims", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"cartanlist", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"cartanlist", "[", 
           RowBox[{"[", 
            RowBox[{"levisimplefacts", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "levisimplefacts", "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"brlevi", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"brleviaux", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"cartanlist", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "cartanlist", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"br", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"brlevi", ",", "brcharged"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
        "In", " ", "the", " ", "following", " ", "lines", " ", "we", " ", 
         "get", " ", "the", " ", 
         RowBox[{"irrep", ".", " ", "associated"}], " ", "to", " ", "the", 
         " ", "flavor", " ", "matrices", " ", 
         RowBox[{"(", 
          RowBox[{"along", " ", "the", " ", "Cartan"}], ")"}], " ", 
         "orthogonal", " ", "to", " ", "the", " ", "semisimple", " ", "part", 
         " ", "of", " ", "the", " ", "Levi", " ", "subalgebra"}], 
        "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dualroots", "=", 
        RowBox[{"DeleteCases", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Join", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"2", 
                   RowBox[{"Length", "[", 
                    RowBox[{"rt", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "}"}]}], "]"}],
               ",", 
              RowBox[{"Array", "[", 
               RowBox[{"t", ",", "rank"}], "]"}]}], "\[IndentingNewLine]", 
             "]"}], "/.", 
            RowBox[{"Solve", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Table", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"Array", "[", 
                  RowBox[{"t", ",", "rank"}], "]"}], ".", 
                 RowBox[{"simsrt", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{"Length", "[", "simsrt", "]"}]}], "}"}]}], 
               "\[IndentingNewLine]", "]"}], "\[Equal]", "0"}], 
             "\[IndentingNewLine]", "]"}]}], "/.", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Thread", "[", 
              RowBox[{
               RowBox[{"Array", "[", 
                RowBox[{"t", ",", "rank"}], "]"}], "\[Rule]", " ", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], "]"}]}], 
              "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
            "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"Length", "[", 
                  RowBox[{"rt", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", "rank"}]}], 
              "}"}]}], "]"}], "}"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"br", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"dualroots", ",", "br"}], "]"}]}]}]}], "\[IndentingNewLine]",
      "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8557374782563477`*^9, 3.855737529039529*^9}, 
   3.855737567632921*^9, 3.8557376053394055`*^9, {3.855737668774496*^9, 
   3.855737686191*^9}, {3.8557377171209517`*^9, 3.8557378152203245`*^9}, {
   3.8557378519832644`*^9, 3.8557379646092663`*^9}, {3.855738004219116*^9, 
   3.8557380723610497`*^9}, 3.8557381216217585`*^9, {3.855738158870096*^9, 
   3.855738403449994*^9}, {3.85573843750343*^9, 3.855738629679907*^9}, {
   3.8557387660181837`*^9, 3.855738787273024*^9}, {3.8557407867702875`*^9, 
   3.8557407875225873`*^9}, {3.855745371958731*^9, 3.855745395940405*^9}, {
   3.8558098869982867`*^9, 3.855809892711152*^9}, {3.855810122431774*^9, 
   3.8558101226817007`*^9}, {3.8558102187975283`*^9, 
   3.8558102202505503`*^9}, {3.8562786591689763`*^9, 
   3.8562786942583885`*^9}, {3.856280482299548*^9, 3.8562805625384407`*^9}, {
   3.8562806085345254`*^9, 3.8562806826181736`*^9}, {3.8562807901284704`*^9, 
   3.856280946761402*^9}, {3.856932130004607*^9, 3.8569321321597323`*^9}, {
   3.856937802483961*^9, 3.856937905076239*^9}, {3.8569402754460816`*^9, 
   3.8569402977726603`*^9}, {3.8569403563597565`*^9, 3.856940363318332*^9}, {
   3.8569404209416747`*^9, 3.8569404223569174`*^9}, {3.8569404811149654`*^9, 
   3.856940493194451*^9}, {3.856941800783393*^9, 3.8569418330544386`*^9}, {
   3.85694242599776*^9, 3.856942430104869*^9}, {3.8569445583177996`*^9, 
   3.856944645473938*^9}, {3.856944794253132*^9, 3.856944821504472*^9}, {
   3.856944999895155*^9, 3.8569450002213836`*^9}, {3.8569667856841917`*^9, 
   3.856966793773554*^9}, {3.856967002195856*^9, 3.856967004432007*^9}, {
   3.8569673298709335`*^9, 3.8569673304099336`*^9}, {3.86178429489568*^9, 
   3.8617843162450495`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"925d5d35-fa6c-490a-93be-53b0d62bf2e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "extract", " ", "the", " ",
      "Dynkin", " ", "indeces"}], ",", " ", 
    RowBox[{
     RowBox[{"w", ".", "r", ".", "t", ".", " ", "the"}], " ", "simple", " ", 
     "and", " ", "negative", " ", "roots", " ", "simroots_"}], ",", " ", 
    RowBox[{
    "negsimroots_", " ", "labelling", " ", "the", " ", "Levi", " ", 
     "subalgebra"}], ",", " ", 
    RowBox[{"of", " ", "the", " ", "Levi", " ", "subalgebra", " ", 
     RowBox[{"irrep", ".", " ", "\"\<branchedirrep_\>\"", ".", " ", "It"}], 
     " ", "is", " ", "an", " ", "auxiliary", " ", "function", " ", "for", " ", 
     RowBox[{"\"\<modesbrancheddetailed\>\"", "."}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repdataloop", "[", 
    RowBox[{"simroots_", ",", "negsimsroots_", ",", "branchedirrep_"}], "]"}],
    ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cart", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"comm", "[", 
          RowBox[{
           RowBox[{"simroots", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"negsimsroots", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "simroots", "]"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Lambda]", "/.", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"cart", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ".", 
               RowBox[{"branchedirrep", "[", 
                RowBox[{"[", 
                 RowBox[{"ttt", ",", "1"}], "]"}], "]"}]}], " ", "\[Equal]", 
              " ", 
              RowBox[{"\[Lambda]", " ", 
               RowBox[{"branchedirrep", "[", 
                RowBox[{"[", 
                 RowBox[{"ttt", ",", "1"}], "]"}], "]"}]}]}], ",", 
             "\[Lambda]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "cart", "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"ttt", ",", "1", ",", 
         RowBox[{"Length", "[", "branchedirrep", "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8562791377974896`*^9, 3.856279138428752*^9}, {
  3.8562809665397677`*^9, 3.8562810424965253`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"5b118d51-40e4-4ef7-8c04-ff7faf18f538"]
}, Closed]],

Cell[CellGroupData[{

Cell["Gauge-fixing procedure", "Chapter",
 CellChangeTimes->{{3.848736663849085*^9, 3.8487366733765287`*^9}, {
  3.8534236887177324`*^9, 3.853423708475201*^9}, {3.8562816016662755`*^9, 
  3.856281612769953*^9}, {3.8562816460736933`*^9, 
  3.8562816474479427`*^9}},ExpressionUUID->"b1571234-2f63-4021-9184-\
d56c311cf841"],

Cell[CellGroupData[{

Cell["Final method: gaussian moves", "Subsection",
 CellChangeTimes->{{3.851170071632741*^9, 
  3.8511700773459682`*^9}},ExpressionUUID->"ac00b4d0-b249-433c-9878-\
21df3384997f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
   "The", " ", "following", " ", "function", " ", "eliminates", " ", "via", 
    " ", "gaussian", " ", "moves", " ", 
    RowBox[{"(", 
     RowBox[{"from", " ", "the", " ", "right"}], ")"}], " ", "linearly", " ", 
    "dependent", " ", "rows", " ", "of", " ", 
    RowBox[{"mat", ".", " ", "The"}], " ", "output", " ", "is", " ", 
    RowBox[{"{", 
     RowBox[{"gaussianmoves", ",", " ", 
      RowBox[{"gaussianmoves", ".", "mat"}]}], "}"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "the", " ", "second", " ", "argument", " ", "is", " ", "mat", " ", 
       "with", " ", 
       RowBox[{"lin", ".", " ", "dep", ".", " ", "rows"}], " ", "eliminated", 
       " ", "by", " ", "the", " ", "gaussian", " ", "moves", " ", 
       "corresponding", " ", "to", " ", "the", " ", "matrix", " ", 
       "gaussianmoves"}], ")"}], "."}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gaussianeliminationrows", "[", "mat_", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "linindrows", ",", "lindependendentrows", ",", "gaussianmoves", ",", 
        "vec", ",", "vecind", ",", "soll", ",", 
        RowBox[{"count", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vec", "=", 
        RowBox[{"Array", "[", 
         RowBox[{"coeff", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "mat", "]"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "Find", " ", "a", " ", "linear", " ", "combination", " ", "of", " ", 
          "the", " ", "rows"}], ",", " ", 
         RowBox[{"with", " ", "coefficients", " ", 
          RowBox[{"vec", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", " ", 
         RowBox[{"that", " ", "is", " ", 
          RowBox[{"zero", ".", " ", "The"}], " ", "tuned", " ", 
          "coefficients", " ", "are", " ", "these", " ", "of", " ", "the", 
          " ", "linearly", " ", "independent", " ", 
          RowBox[{"rows", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"soll", "=", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vec", ".", "mat"}], "\[Equal]", "0"}], ",", "vec"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"linindrows", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Part", "[", 
           RowBox[{"#", ",", "1"}], "]"}], "&"}], "@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"soll", "/.", 
            RowBox[{"Rule", "\[Rule]", " ", "List"}]}], "/.", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"coeff", "[", "i_", "]"}], ",", "_"}], "}"}], "\[Rule]",
             " ", "i"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vecind", "=", 
        RowBox[{"vec", "[", 
         RowBox[{"[", "linindrows", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lindependendentrows", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"i", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}], ",", 
          "linindrows"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gaussianmoves", "=", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"linindrows", ",", "i"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"i", ",", "j"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"MemberQ", "[", 
             RowBox[{"lindependendentrows", ",", "i"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"count", "=", 
              RowBox[{"count", "+", "1"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"vec", "/.", 
                RowBox[{"soll", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
              RowBox[{"Thread", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Complement", "[", 
                 RowBox[{"vec", ",", "vecind"}], "]"}], "\[Rule]", " ", 
                "\[IndentingNewLine]", 
                RowBox[{"Table", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"KroneckerDelta", "[", 
                   RowBox[{"count", ",", "jj"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"jj", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"vec", ",", "vecind"}], "]"}], "]"}]}], "}"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
               "]"}]}]}]}], "\[IndentingNewLine]", "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "The", " ", "\"\<gaussianmoves\>\"", " ", "hits", " ", "from", " ", 
          "the", " ", "left", " ", "the", " ", "matrix"}], ",", " ", 
         RowBox[{
         "the", "  ", "output", " ", "is", " ", "organized", "  ", 
          "similarly", " ", "to", " ", "the", " ", 
          RowBox[{"JordanDecomposition", "[", "]"}], " ", "function", " ", 
          "of", " ", "Mathematica"}]}], "\[IndentingNewLine]", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"gaussianmoves", ",", 
         RowBox[{"gaussianmoves", ".", "mat"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "eliminates", " ", 
      "linearly", " ", 
      RowBox[{"dep", ".", " ", "rows"}], " ", "and", " ", 
      RowBox[{"columns", ".", " ", "The"}], " ", "gaussian", " ", "moves", 
      " ", "in", " ", "the", " ", "codomain", " ", "of", " ", "mat", " ", 
      "are", " ", "\"\<matfromleft\>\""}], ",", " ", 
     RowBox[{
     "the", " ", "gaussian", " ", "moves", " ", "in", " ", "the", " ", 
      "domain", " ", "are", " ", 
      RowBox[{"\"\<matfromright\>\"", "."}]}]}], "\[IndentingNewLine]", 
    "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gaussianelimination", "[", "mat_", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "matstep1", ",", "matfromleft", ",", "matfromright", ",", "finalmat"}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"matfromleft", ",", "matstep1"}], "}"}], "=", 
        RowBox[{"gaussianeliminationrows", "[", "mat", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"matfromright", "=", 
        RowBox[{"Transpose", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"gaussianeliminationrows", "[", 
           RowBox[{"Transpose", "[", "matstep1", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"finalmat", "=", 
        RowBox[{"Transpose", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"gaussianeliminationrows", "[", 
           RowBox[{"Transpose", "[", "matstep1", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Simplify", "[", 
        RowBox[{"{", 
         RowBox[{"matfromleft", ",", "finalmat", ",", "matfromright"}], "}"}],
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"This", " ", "is", " ", "an", " ", "auxiliary", " ", 
      RowBox[{"function", ":", " ", 
       RowBox[{
       "it", " ", "takes", " ", "a", " ", "list", " ", "\"\<l\>\""}]}]}], ",",
      " ", 
     RowBox[{
     "it", " ", "reorders", " ", "l", " ", "via", " ", 
      "\"\<SortBy[#,function]&\>\"", " ", 
      RowBox[{"(", 
       RowBox[{"producing", " ", "\"\<lfinal\>\""}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{
      "it", " ", "returns", " ", "the", " ", "matrix", " ", "\"\<mat\>\"", 
       " ", 
       RowBox[{"s", ".", "t", ".", " ", "lfinal"}]}], "=", 
      RowBox[{"mat", ".", "l", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"findexchangematrix", "[", 
     RowBox[{"list_", ",", "function_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "listfinal", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"listfinal", "=", 
        RowBox[{"OrderingBy", "[", 
         RowBox[{"list", ",", "function"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"i", ",", 
             RowBox[{"listfinal", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "listfinal", "]"}]}], "}"}]}], "]"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "listfinal", "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "puts", " ", "at", " ", 
      "the", " ", "first", " ", "places", " ", "rows", " ", "with", " ", 
      "zeros"}], ",", " ", 
     RowBox[{
     "then", " ", "at", " ", "first", " ", "places", " ", "columns", " ", 
      "with", " ", "zeros"}], ",", " ", 
     RowBox[{
      RowBox[{
      "and", " ", "returns", " ", "the", " ", "matrix", " ", "used", " ", 
       "to", " ", "make", " ", "these", " ", "gaussian", " ", "moves", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"right", ",", "finalout", ",", "left"}], ")"}], ".", " ", 
        "The"}], " ", "function", " ", "is", " ", "such", " ", "that", " ", 
       RowBox[{"right", ".", "inputmatrix", ".", "left"}]}], " ", "=", " ", 
      RowBox[{"finalout", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gaussiansort", "[", "mat_", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "sortrows", ",", "sortcolumns", ",", "rowsortingmat", ",", 
        "columnsortingmat", ",", "sortingfunc"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sortingfunc", "=", 
        RowBox[{
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"N", "[", "#", "]"}], "===", " ", 
            RowBox[{"N", "[", 
             RowBox[{"Table", "[", 
              RowBox[{"0.", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}], 
             "]"}]}], ",", "\[IndentingNewLine]", "1", ",", 
           "\[IndentingNewLine]", "True", ",", "\[IndentingNewLine]", "0"}], 
          "\[IndentingNewLine]", "]"}], "&"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sortrows", "=", 
        RowBox[{"SortBy", "[", "\[IndentingNewLine]", 
         RowBox[{"mat", ",", "\[IndentingNewLine]", "sortingfunc"}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rowsortingmat", "=", 
        RowBox[{"findexchangematrix", "[", 
         RowBox[{"mat", ",", "sortingfunc"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sortcolumns", "=", 
        RowBox[{"rowsortingmat", ".", "mat", ".", "columnsortingmat"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"columnsortingmat", "=", 
        RowBox[{"Transpose", "@", 
         RowBox[{"findexchangematrix", "[", 
          RowBox[{
           RowBox[{"Transpose", "@", "sortrows"}], ",", "sortingfunc"}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Simplify", "[", 
        RowBox[{"{", 
         RowBox[{
         "rowsortingmat", ",", "sortcolumns", ",", "columnsortingmat"}], 
         "}"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "composes", " ", "the", 
      " ", "action", " ", "of", "\"\<gaussianelimination[mat]\>\"", " ", 
      "with", " ", 
      RowBox[{"\"\<gaussiansort[mat]\>\"", ".", " ", "In"}], " ", "other", 
      " ", "words"}], ",", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "function", " ", "first", " ", "eliminates", " ", "non"}], 
      "-", 
      RowBox[{
      "linearly", " ", "independent", " ", "column", " ", "and", " ", 
       "rows"}]}], ",", " ", 
     RowBox[{
     "and", " ", "then", " ", "sort", " ", "rows", " ", "and", " ", "columns",
       " ", "in", " ", "such", " ", "a", " ", "way", " ", 
      RowBox[{"columns", "/", "rows"}], " ", "composed", " ", "only", " ", 
      "by", " ", "zeros", " ", "sit", " ", "at", " ", "first", " ", 
      RowBox[{"positions", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gaussianblockdecomposemats", "[", "mat_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "matleft1", ",", "matright1", ",", "matleft2", ",", "matright2", ",", 
        "matleft3", ",", "matright3", ",", "partialstep", ",", "finalmat"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"matleft1", ",", "partialstep", ",", "matright1"}], "}"}], 
        "=", 
        RowBox[{"gaussianelimination", "[", "mat", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"matleft2", ",", "finalmat", ",", "matright2"}], "}"}], "=", 
        RowBox[{"gaussiansort", "[", 
         RowBox[{"Chop", "@", "partialstep"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"matleft3", "=", 
        RowBox[{"matleft2", ".", "matleft1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"matright3", "=", 
        RowBox[{"matright1", ".", "matright2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"matleft3", ",", "finalmat", ",", "matright3"}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "produces", " ", "List"}],
      ",", " ", 
     RowBox[{
     "whose", " ", "first", " ", "element", " ", "is", " ", "the", " ", 
      "matrix", " ", "\[IndentingNewLine]", 
      "\"\<\!\(\*SubscriptBox[\(B\), \(d\)]\)- w \!\(\*SubscriptBox[\(B\), \
\(l\)]\)(\!\(\*SubscriptBox[\(A\), \(u\)]\)+w \!\(\*SubscriptBox[\(B\), \
\(u\)]\)\!\(\*SuperscriptBox[\()\), \(-1\)]\)\!\(\*SubscriptBox[\(B\), \(r\)]\
\)\>\"", " ", "appearing", " ", "in", " ", "the", " ", 
      RowBox[{"l", ".", "h", ".", "s", ".", " ", "of"}], " ", "the", " ", 
      "companion", " ", "paper"}], ",", " ", 
     RowBox[{
     "and", " ", "the", " ", "second", " ", "element", " ", "is", " ", "its", 
      " ", "rank", " ", "for", " ", 
      RowBox[{"\"\<w = 0\>\"", ".", " ", "The"}], "  ", "argument", " ", "of",
       " ", "the", " ", "\"\<extractb2[b2previous_]\>\"", " ", "is", " ", 
      "the", "  ", "matrix", " ", "\"\<A+ w B\>\"", " ", "appearing", " ", 
      "in", " ", 
      RowBox[{"eqs", ".", " ", 
       RowBox[{"(", "3.19", ")"}]}], " ", "and", " ", 
      RowBox[{"(", "3.20", ")"}], " ", "of", " ", "the", " ", "companion", 
      " ", 
      RowBox[{"paper", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"extractb2", "[", "b2previous_", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "xsorted", ",", "matfromleft", ",", "matfromright", ",", "AupluswBu", 
        ",", "bfinal", ",", "bdec", ",", " ", "Br", ",", "Bl", ",", "Bd", ",",
         "b2"}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ClearAll", "[", 
        RowBox[{"i", ",", "j", ",", "k"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"b2previous", "/.", 
            RowBox[{"w", "\[Rule]", " ", "0"}]}], "]"}], "===", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Expand", "[", 
            FractionBox["b2previous", "w"], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"MatrixRank", "[", "\[IndentingNewLine]", 
            RowBox[{"Normal", "@", "\[IndentingNewLine]", 
             RowBox[{"Series", "[", 
              RowBox[{"b2previous", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
            "\[IndentingNewLine]", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MatrixRank", "[", 
            RowBox[{"b2previous", "/.", 
             RowBox[{"w", "\[Rule]", " ", "0"}]}], "]"}], "\[Equal]", " ", 
           RowBox[{"Length", "[", "b2previous", "]"}]}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0", " ", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", "0"}], "}"}], 
         ",", "\[IndentingNewLine]", "True", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Off", "[", 
           RowBox[{"Solve", "::", "svars"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"matfromleft", ",", "xsorted", ",", "matfromright"}], 
            "}"}], "=", 
           RowBox[{"gaussianblockdecomposemats", "[", 
            RowBox[{"b2previous", "/.", 
             RowBox[{"w", "\[Rule]", " ", "0"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"bfinal", "=", 
           RowBox[{
            RowBox[{"matfromleft", ".", "b2previous", ".", "matfromright"}], "//",
             "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"bdec", "=", 
           RowBox[{"blockdecompose", "[", 
            RowBox[{"bfinal", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"MatrixRank", "[", 
                RowBox[{"b2previous", "/.", 
                 RowBox[{"w", "\[Rule]", " ", "0"}]}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{"Length", "[", "b2previous", "]"}], "-", 
                RowBox[{"MatrixRank", "[", 
                 RowBox[{"b2previous", "/.", 
                  RowBox[{"w", "\[Rule]", " ", "0"}]}], "]"}]}]}], "}"}]}], 
            "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"AupluswBu", "=", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"bdec", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}], "/.", 
             RowBox[{"bdec", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Br", "=", 
           RowBox[{"Simplify", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"bdec", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "/.", 
              RowBox[{"bdec", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "w"], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Bl", "=", 
           RowBox[{"Simplify", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"bdec", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2", ",", "1"}], "]"}], "]"}], "/.", 
              RowBox[{"bdec", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "w"], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Bd", "=", 
           RowBox[{"Simplify", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"bdec", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}], "/.", 
              RowBox[{"bdec", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "w"], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"b2", "=", 
           RowBox[{"Expand", "[", 
            RowBox[{"Bd", "-", 
             RowBox[{"w", " ", 
              RowBox[{"Bl", ".", 
               RowBox[{"Inverse", "[", "AupluswBu", "]"}], ".", "Br"}]}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"On", "[", 
           RowBox[{"Solve", "::", "svars"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"b2", ",", 
            RowBox[{"MatrixRank", "[", 
             RowBox[{"N", "[", 
              RowBox[{"b2", "/.", 
               RowBox[{"w", "\[Rule]", " ", "0"}]}], "]"}], "]"}], ",", 
            "matfromleft", ",", "matfromright"}], "}"}]}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
      "The", " ", "following", " ", "function", " ", "repeatedly", " ", 
       "applies", " ", 
       RowBox[{"extractb2", "[", "mat_", "]"}], " ", "to", " ", "its", " ", 
       RowBox[{"argument", ".", " ", "This"}], " ", "permits", " ", "to", " ",
        "extract", " ", "five"}], "-", 
      RowBox[{"dimensional", " ", "modes", " ", "supported", " ", "on", " ", 
       FractionBox[
        RowBox[{"\[DoubleStruckCapitalC]", "[", "w", "]"}], 
        RowBox[{"(", 
         SuperscriptBox["w", "k"], ")"}]]}]}], ",", " ", 
     RowBox[{
      RowBox[{"with", " ", "k"}], " ", ">", " ", "1."}]}], 
    "\[IndentingNewLine]", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"adjointloop", "[", "higgsadjj_", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"matrixmodes", "=", 
         RowBox[{"{", "}"}]}], ",", "b2previous"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"b2previous", "=", "higgsadjj"}], ";", "\[IndentingNewLine]", 
       RowBox[{"While", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b2previous", "=!=", 
           RowBox[{"Simplify", "[", 
            RowBox[{"0", " ", 
             RowBox[{"IdentityMatrix", "[", 
              RowBox[{"Length", "[", "b2previous", "]"}], "]"}]}], "]"}]}], 
          ")"}], ",", 
         RowBox[{
          RowBox[{"matrixmodes", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"matrixmodes", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"extractb2", "[", "b2previous", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"b2previous", "=", 
           RowBox[{
            RowBox[{"extractb2", "[", "b2previous", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "matrixmodes"}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8511616948047123`*^9, 3.8511617204946885`*^9}, {
   3.851161953264589*^9, 3.851161953713044*^9}, {3.8511701077578783`*^9, 
   3.8511701333463097`*^9}, {3.851170466638362*^9, 3.8511704802783585`*^9}, {
   3.851170524936378*^9, 3.851170559962469*^9}, {3.8511705905467176`*^9, 
   3.8511705960915504`*^9}, {3.8511706928032866`*^9, 
   3.8511707152986746`*^9}, {3.851170783832238*^9, 3.85117079699848*^9}, 
   3.8511708501140347`*^9, {3.8511709348728724`*^9, 3.851170937657443*^9}, {
   3.851170968967394*^9, 3.8511709691606255`*^9}, {3.851171200078434*^9, 
   3.851171200593299*^9}, {3.8511714420632477`*^9, 3.85117153862604*^9}, 
   3.8511724039200773`*^9, {3.8514066965260005`*^9, 3.8514066968329735`*^9}, {
   3.8514070943280563`*^9, 3.8514071007860985`*^9}, {3.8514071646482325`*^9, 
   3.851407176043394*^9}, {3.8514072209759817`*^9, 3.8514072282658787`*^9}, 
   3.851408262809253*^9, {3.8514083294926343`*^9, 3.8514083314611273`*^9}, {
   3.851410231754301*^9, 3.8514102334749856`*^9}, {3.8514102789663525`*^9, 
   3.851410285561412*^9}, {3.851410337562656*^9, 3.851410338705265*^9}, 
   3.851410566827863*^9, {3.851410872785107*^9, 3.8514108742906113`*^9}, {
   3.8514109748241105`*^9, 3.851410974999551*^9}, {3.8514111011732197`*^9, 
   3.8514113875710955`*^9}, {3.851411466544145*^9, 3.85141146665692*^9}, {
   3.851412536155002*^9, 3.851412546162877*^9}, 3.851412683994412*^9, {
   3.8514128809089465`*^9, 3.8514129347725186`*^9}, {3.851412988637407*^9, 
   3.851413033529413*^9}, {3.8514132812617784`*^9, 3.8514135394770308`*^9}, {
   3.8514136592129498`*^9, 3.8514136779895535`*^9}, {3.8514137137168446`*^9, 
   3.8514137495800853`*^9}, {3.8514137846221647`*^9, 
   3.8514139764364853`*^9}, {3.8514148191768847`*^9, 
   3.8514148211216073`*^9}, {3.8514148602920017`*^9, 
   3.8514149059924765`*^9}, {3.851415050420087*^9, 3.8514150526520014`*^9}, {
   3.851415097480295*^9, 3.8514151048091545`*^9}, {3.851415162793135*^9, 
   3.851415164633956*^9}, {3.8514154373766174`*^9, 3.851415508296853*^9}, {
   3.851415558754279*^9, 3.85141557319131*^9}, {3.8514156366923523`*^9, 
   3.851415679090234*^9}, {3.851415712865577*^9, 3.851415755325615*^9}, {
   3.8514158039123616`*^9, 3.851415843314579*^9}, 3.8514158860958233`*^9, {
   3.8514166701183634`*^9, 3.85141669917883*^9}, {3.8514167354202485`*^9, 
   3.851416741482386*^9}, {3.8514168424686656`*^9, 3.8514168949594297`*^9}, {
   3.8514171004639816`*^9, 3.851417102090762*^9}, {3.851417207546667*^9, 
   3.8514172097057247`*^9}, {3.8514174829762554`*^9, 3.851417493113988*^9}, {
   3.8514175453813376`*^9, 3.851417552397278*^9}, {3.851417602034649*^9, 
   3.8514176674145346`*^9}, {3.8515769634615526`*^9, 3.85157699079259*^9}, {
   3.8515771757625265`*^9, 3.8515771762293515`*^9}, {3.851577264224863*^9, 
   3.851577264443389*^9}, {3.851577721577839*^9, 3.851577779906331*^9}, {
   3.8515780365188026`*^9, 3.851578101437211*^9}, {3.8515781432366886`*^9, 
   3.851578205252701*^9}, {3.851578363896124*^9, 3.8515783645304036`*^9}, {
   3.8515784400389247`*^9, 3.851578481741583*^9}, {3.8515785398214903`*^9, 
   3.851578583514545*^9}, {3.8515786609719753`*^9, 3.8515786661311464`*^9}, {
   3.8515787185788326`*^9, 3.8515787971504965`*^9}, {3.8515791495579996`*^9, 
   3.8515791503703995`*^9}, {3.851580215292062*^9, 3.8515802161774855`*^9}, {
   3.8515809659048223`*^9, 3.8515810132606235`*^9}, {3.8515903239220333`*^9, 
   3.8515903987385845`*^9}, {3.8515904530885887`*^9, 
   3.8515904622569113`*^9}, {3.8515906272775216`*^9, 
   3.8515906579611874`*^9}, {3.8515907042075667`*^9, 
   3.8515907271496086`*^9}, {3.8517504743795786`*^9, 3.851750484425661*^9}, {
   3.851750693188795*^9, 3.8517506961184487`*^9}, {3.851750749316082*^9, 
   3.8517507494900155`*^9}, {3.8517507939317007`*^9, 3.851750794021985*^9}, {
   3.851750872368107*^9, 3.8517508808653164`*^9}, {3.8517509518456707`*^9, 
   3.851750953630682*^9}, {3.8517510637109737`*^9, 3.851751063939083*^9}, {
   3.851751142669902*^9, 3.851751146993514*^9}, {3.8517512932452407`*^9, 
   3.851751300627493*^9}, {3.851751969292695*^9, 3.851751976166196*^9}, {
   3.851752039924857*^9, 3.8517520401122236`*^9}, {3.8517530137984467`*^9, 
   3.851753076641043*^9}, 3.8517531257021675`*^9, {3.8517720904312005`*^9, 
   3.8517721266157207`*^9}, {3.851772231477107*^9, 3.8517722936649156`*^9}, {
   3.851772516438467*^9, 3.8517725205934334`*^9}, {3.851772564214692*^9, 
   3.851772573276042*^9}, {3.852636221384513*^9, 3.852636221775172*^9}, {
   3.8526364205500517`*^9, 3.852636423328336*^9}, {3.8526382430239325`*^9, 
   3.8526382553166213`*^9}, {3.8527067740674067`*^9, 
   3.8527067998905935`*^9}, {3.852707021990989*^9, 3.8527070222078147`*^9}, {
   3.852707150048829*^9, 3.852707153483334*^9}, {3.852707261088369*^9, 
   3.8527072644025407`*^9}, {3.852707318120207*^9, 3.8527073486299734`*^9}, {
   3.8527076069811316`*^9, 3.852707608961749*^9}, {3.8527076955140705`*^9, 
   3.852707715280178*^9}, {3.8532552095860953`*^9, 3.8532553020994024`*^9}, {
   3.8532553643701344`*^9, 3.85325536632367*^9}, {3.8532554638222017`*^9, 
   3.8532556407312956`*^9}, {3.8532556945941925`*^9, 
   3.8532557132297115`*^9}, {3.853255749503824*^9, 3.8532558408730593`*^9}, {
   3.853683169041196*^9, 3.8536834485550256`*^9}, {3.853683719253311*^9, 
   3.853683938351824*^9}, {3.853683978811676*^9, 3.8536840019894753`*^9}, {
   3.853684037327545*^9, 3.853684081550331*^9}, {3.8536841611076546`*^9, 
   3.8536841613360777`*^9}, {3.8536845588520713`*^9, 3.853684573929468*^9}, 
   3.8536849339724274`*^9, {3.853685535479891*^9, 3.853685581822976*^9}, {
   3.8536856630643764`*^9, 3.8536856969245496`*^9}, {3.853685732484319*^9, 
   3.8536857497517643`*^9}, {3.853687333135585*^9, 3.853687334952939*^9}, {
   3.8536907981849556`*^9, 3.853690921896456*^9}, 3.8536909619014874`*^9, 
   3.8536910120047436`*^9, {3.853691082643821*^9, 3.853691180399741*^9}, {
   3.853822461176738*^9, 3.8538224742598677`*^9}, {3.8538252289356337`*^9, 
   3.853825233611537*^9}, {3.8539073310342007`*^9, 3.8539073593276606`*^9}, {
   3.8539073952019567`*^9, 3.8539074937743444`*^9}, {3.8539075847255764`*^9, 
   3.8539076591187077`*^9}, {3.8539085271586976`*^9, 3.853908636120846*^9}, 
   3.8543650278723116`*^9, {3.854365139860702*^9, 3.8543651426335683`*^9}, {
   3.854365183378247*^9, 3.854365214711645*^9}, {3.854365261602798*^9, 
   3.8543653471811934`*^9}, {3.8562763808893843`*^9, 3.8562763965982485`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"433ddc8b-76ab-4011-926e-63c610121038"]
}, Closed]],

Cell[CellGroupData[{

Cell["Final modes counting irrep per irrep", "Subsection",
 CellChangeTimes->{{3.8490866448432264`*^9, 
  3.849086651807188*^9}},ExpressionUUID->"f2d53bd2-a985-443e-9c14-\
c5a74d3591a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "restricts", " ", "the", 
     " ", "Higgs", " ", "field", " ", "\"\<higgsadj_\>\"", " ", "to", " ", 
     "the", " ", "irreducible", " ", "representation", " ", "of", " ", "L", 
     " ", "irrep_"}], ",", " ", 
    RowBox[{
     RowBox[{
     "and", " ", "computes", " ", "the", " ", "number", " ", "of", " ", 
      "five"}], "-", 
     RowBox[{"dimensional", " ", 
      RowBox[{"(", 
       RowBox[{"complex", "-", "valued"}], ")"}], " ", 
      RowBox[{"modes", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"extractmodesirrep", "[", 
     RowBox[{"irrep_", ",", "higgsadj_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"subelm", "=", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "1"}], 
           RowBox[{"Length", "[", "irrep", "]"}]], 
          RowBox[{
           RowBox[{"v", "[", "i", "]"}], 
           RowBox[{"irrep", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}]}], ",", 
        RowBox[{"subvarias", "=", 
         RowBox[{"Array", "[", 
          RowBox[{"v", ",", 
           RowBox[{"Length", "[", "irrep", "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", "mt"}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mt", "=", 
        RowBox[{"restricttosubspace", "[", 
         RowBox[{"higgsadj", ",", "subelm", ",", "subvarias"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"adjointloop", "[", "mt", "]"}], ",", 
         RowBox[{"Length", "[", "irrep", "]"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
    "The", " ", "following", " ", "function", " ", "restricts", " ", "the", 
     " ", "linear", " ", "operator", " ", "\"\<mat_\>\"", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"in", " ", "this", " ", "context"}], ",", " ", 
       RowBox[{
        RowBox[{"acting", " ", "on", " ", "the", " ", "seven"}], "-", 
        RowBox[{"dimensional", " ", "Lie", " ", "algebra", " ", "g"}]}]}], 
      ")"}], " ", "to", " ", "the", " ", "irreducible", " ", "representation",
      " ", 
     RowBox[{"\"\<irrep_\>\"", "."}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"restricttoirrep", "[", 
     RowBox[{"irrep_", ",", "mat_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"subelm", "=", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "1"}], 
           RowBox[{"Length", "[", "irrep", "]"}]], 
          RowBox[{
           RowBox[{"v", "[", "i", "]"}], 
           RowBox[{"irrep", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}]}], ",", 
        RowBox[{"subvarias", "=", 
         RowBox[{"Array", "[", 
          RowBox[{"v", ",", 
           RowBox[{"Length", "[", "irrep", "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", "mt"}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"mt", "=", 
       RowBox[{"restricttosubspace", "[", 
        RowBox[{"mat", ",", "subelm", ",", "subvarias"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.849085895747822*^9, 3.849085906523478*^9}, {
   3.849085962825964*^9, 3.8490860423405666`*^9}, {3.849086104203332*^9, 
   3.8490863179022613`*^9}, {3.849086371709545*^9, 3.8490863776511993`*^9}, {
   3.849086429355903*^9, 3.8490864890213757`*^9}, {3.849086539795476*^9, 
   3.8490865412764034`*^9}, {3.8498727514062605`*^9, 
   3.8498727691783037`*^9}, {3.8498728141929216`*^9, 3.849872890355194*^9}, {
   3.8498729352629414`*^9, 3.8498729999766693`*^9}, {3.8498732026752524`*^9, 
   3.8498732056908784`*^9}, {3.849873366635973*^9, 3.8498733745749397`*^9}, {
   3.8498734353690643`*^9, 3.849873438425568*^9}, {3.849873561986765*^9, 
   3.849873572859725*^9}, {3.8498737687155676`*^9, 3.849873770481924*^9}, {
   3.8498738327170153`*^9, 3.849873843269794*^9}, {3.8498739564982247`*^9, 
   3.84987396727756*^9}, {3.849874227434168*^9, 3.8498742813646812`*^9}, {
   3.8498743394926496`*^9, 3.849874379937358*^9}, {3.8498744592098207`*^9, 
   3.849874459536854*^9}, {3.8498746489114237`*^9, 3.849874693002831*^9}, {
   3.849874727601287*^9, 3.849874808946059*^9}, {3.8498751397222548`*^9, 
   3.8498751427854815`*^9}, {3.8498753208405952`*^9, 3.84987532210296*^9}, {
   3.8498757190729804`*^9, 3.849875744706415*^9}, {3.849875791647064*^9, 
   3.84987580932693*^9}, {3.853250712171522*^9, 3.8532507125051537`*^9}, {
   3.853250807131511*^9, 3.8532508074550314`*^9}, {3.8532508423736897`*^9, 
   3.853250854036914*^9}, {3.853250961477725*^9, 3.8532509683380938`*^9}, {
   3.853251003244237*^9, 3.8532510349358797`*^9}, {3.8532511013133807`*^9, 
   3.8532511015925226`*^9}, {3.8532511612353945`*^9, 
   3.8532511613995056`*^9}, {3.853251211003829*^9, 3.8532512121754017`*^9}, {
   3.853251260077208*^9, 3.8532513229207263`*^9}, {3.853251363922863*^9, 
   3.8532515205243764`*^9}, {3.853251567088298*^9, 3.853251600315875*^9}, {
   3.8532517210223923`*^9, 3.853251744920352*^9}, {3.853251780825661*^9, 
   3.8532519442089643`*^9}, 3.853252060013277*^9, {3.853252591035371*^9, 
   3.853252598101006*^9}, {3.8532526423047943`*^9, 3.853252676914015*^9}, {
   3.853252820555226*^9, 3.8532529726078863`*^9}, {3.8532530255257635`*^9, 
   3.8532530614124966`*^9}, {3.8532531123831234`*^9, 3.853253149806859*^9}, {
   3.85325345430624*^9, 3.8532535639826784`*^9}, {3.8532536660863867`*^9, 
   3.853253700456091*^9}, {3.8532537637215137`*^9, 3.8532538457107244`*^9}, {
   3.853253883237627*^9, 3.8532538952064447`*^9}, 3.8532539380188155`*^9, {
   3.8532539766089444`*^9, 3.8532539829169216`*^9}, {3.85325406708095*^9, 
   3.8532540891180177`*^9}, {3.8532541489355383`*^9, 
   3.8532541492734118`*^9}, {3.853254198157977*^9, 3.853254217861704*^9}, {
   3.8532543372650533`*^9, 3.8532544565165033`*^9}, {3.8532558748394814`*^9, 
   3.8532559137143073`*^9}, {3.8532559728413243`*^9, 
   3.8532560266022077`*^9}, {3.853256056988989*^9, 3.853256113324971*^9}, 
   3.853256146265438*^9, {3.8532562383548374`*^9, 3.8532563400942526`*^9}, {
   3.8532565379064665`*^9, 3.8532565389647255`*^9}, {3.853256973330736*^9, 
   3.8532570214140186`*^9}, {3.8532570669354873`*^9, 
   3.8532571624942093`*^9}, {3.8533981515069513`*^9, 3.85339816514432*^9}, {
   3.8536878199731827`*^9, 3.853687837943464*^9}, {3.8536878761991234`*^9, 
   3.853687935418084*^9}, {3.85368813630297*^9, 3.8536881390041037`*^9}, {
   3.853689516596865*^9, 3.85368954060059*^9}, {3.8536895718094854`*^9, 
   3.853689579589639*^9}, 3.853823840007598*^9, {3.8538239780957303`*^9, 
   3.853824138536677*^9}, 3.853824254756673*^9, {3.8538243247440233`*^9, 
   3.853824337845848*^9}, {3.8539057319850225`*^9, 3.8539057471927595`*^9}, {
   3.8539058328298683`*^9, 3.853905882560155*^9}, 3.853906026791461*^9, {
   3.8539060747950344`*^9, 3.8539060852870464`*^9}, {3.8539061173279915`*^9, 
   3.8539061196530223`*^9}, {3.85390726320525*^9, 3.853907276756177*^9}, {
   3.8539073084644504`*^9, 3.853907309573677*^9}, {3.8539076790640073`*^9, 
   3.8539079343442435`*^9}, {3.853908643782132*^9, 3.853908660657634*^9}, {
   3.853909339902264*^9, 3.8539094078435507`*^9}, {3.8542539323699946`*^9, 
   3.854253947353656*^9}, {3.8542604128939095`*^9, 3.8542604185716553`*^9}, {
   3.85426131716105*^9, 3.8542613186867437`*^9}, {3.854261364145153*^9, 
   3.854261365376621*^9}, {3.8542614789553022`*^9, 3.8542614819180255`*^9}, {
   3.854261514070798*^9, 3.854261528867911*^9}, {3.8542617352232656`*^9, 
   3.854261739902874*^9}, {3.8542618065089226`*^9, 3.854261811255727*^9}, {
   3.8542618972668457`*^9, 3.8542619039238005`*^9}, {3.8542620396713457`*^9, 
   3.85426204615652*^9}, {3.8542621666085835`*^9, 3.854262228461134*^9}, {
   3.8542622846463866`*^9, 3.8542622876968317`*^9}, 3.85426232593248*^9, {
   3.8542624324674635`*^9, 3.854262451861693*^9}, {3.854262583342946*^9, 
   3.854262619812028*^9}, {3.8542626687578707`*^9, 3.8542626960268383`*^9}, {
   3.8543630613972816`*^9, 3.854363067218154*^9}, {3.854364430817444*^9, 
   3.854364455821034*^9}, {3.8543644950275927`*^9, 3.8543644977413297`*^9}, {
   3.8543645535508513`*^9, 3.8543645603908725`*^9}, {3.8543649620289807`*^9, 
   3.854364999563119*^9}, {3.854365409357264*^9, 3.8543654198692646`*^9}, {
   3.854705419479653*^9, 3.854705471781491*^9}, {3.854706963236135*^9, 
   3.8547070303048487`*^9}, {3.854707144051241*^9, 3.8547071458471184`*^9}, {
   3.854707316459773*^9, 3.8547073216961603`*^9}, {3.8547073608122416`*^9, 
   3.854707363904336*^9}, {3.854707562941539*^9, 3.854707572449984*^9}, {
   3.8557386856281624`*^9, 3.855738739284774*^9}, {3.855738954872367*^9, 
   3.8557390250774903`*^9}, {3.8557390686470037`*^9, 3.855739070878867*^9}, 
   3.8557392545893946`*^9, {3.8557392999576674`*^9, 3.8557393223024664`*^9}, 
   3.855739365337678*^9, {3.855739593856615*^9, 3.8557395952194357`*^9}, {
   3.8557399301949167`*^9, 3.855740002004776*^9}, {3.855808473050002*^9, 
   3.855808550352807*^9}, {3.855808624827982*^9, 3.855808630140942*^9}, {
   3.8558090421555195`*^9, 3.8558090691152563`*^9}, {3.856276415206441*^9, 
   3.856276493661831*^9}, {3.856278936276877*^9, 3.856278963821287*^9}, {
   3.856322702985527*^9, 3.85632272437813*^9}, {3.8569379354770403`*^9, 
   3.8569380044565983`*^9}, {3.856938085582755*^9, 3.8569381532147274`*^9}, {
   3.8569383592638326`*^9, 3.856938370149189*^9}, {3.8569384008032885`*^9, 
   3.856938401993473*^9}, {3.8617843510165353`*^9, 3.8617844164284334`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"b909f55e-a924-43b6-abe7-780bb187f43a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "takes", " ", "as", " ", 
      "argument", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\"\<higgsadjoint_\>\""}], ":", "\[IndentingNewLine]", " ", 
     RowBox[{
     "the", " ", "Higgs", " ", "field", " ", "in", " ", "the", " ", "adjoint",
       " ", "representation"}]}], ",", "  ", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"\"\<flavormatslist_\>\"", ":", " ", 
     RowBox[{
     "a", " ", "List", " ", "containing", " ", "matrices", " ", "in", " ", 
      "the", " ", "adjoint", " ", "representation", " ", 
      RowBox[{"(", 
       RowBox[{
       "representing", " ", "the", " ", "generators", " ", "of", " ", "the", 
        " ", "flavor", " ", "symmetries"}], ")"}]}]}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"\"\<ADE_\>\"", ":", " ", 
     RowBox[{
     "the", " ", "ADE", " ", "type", " ", "of", " ", "7", "d", " ", "gauge", 
      " ", "algebra"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"\"\<rank_\>\"", ":", " ", 
     RowBox[{
     "the", " ", "rank", " ", "of", " ", "the", " ", "7", "d", " ", "gauge", 
      " ", "algebra"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"\"\<simsrt_\>\"", ":", " ", 
     RowBox[{
     "a", " ", "list", " ", "of", " ", "roots", " ", "whose", " ", "root", 
      " ", "vectors", " ", "generates", " ", "the", " ", "subalgebra", " ", 
      "where", " ", "the", " ", "Higgs", " ", "field", " ", 
      RowBox[{
      "resides", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\"\<discretegroupgen_\>\""}], " ", "generators", " ", "of", " ", 
      "the", " ", "discrete", " ", "gauging", " ", 
      RowBox[{
      "group", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "OUTPUT"}]}], ":", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "function", " ", "prompts", " ", "the", " ", "number", " ", 
       "of", " ", "five"}], "-", 
      RowBox[{
      "dimensional", " ", "complex", " ", "valued", " ", "modes", " ", 
       "localized", " ", "in", " ", "each", " ", "of", " ", "the", " ", 
       "irreducible", " ", "representations", " ", "of", " ", "the", " ", 
       "branching", " ", "of", " ", "g", " ", 
       RowBox[{"w", ".", "r", ".", "t", ".", " ", "L", "."}]}]}]}]}], " ", 
   "\[IndentingNewLine]", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"modesbrancheddetailed", "[", 
    RowBox[{
    "higgsadjoint_", ",", "flavormatslist_", ",", "ADE_", ",", "rank_", ",", 
     "simsrt_", ",", "discretegroupgen_"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
      "listlevi", ",", "\[IndentingNewLine]", "listlevineg", ",", 
       "\[IndentingNewLine]", "rt", ",", "rtaux", ",", "\[IndentingNewLine]", 
       "sims", ",", "nsims", ",", "\[IndentingNewLine]", "br", ",", 
       "\[IndentingNewLine]", "modesdetailed", ",", "\[IndentingNewLine]", 
       "brdata", ",", "\[IndentingNewLine]", "j", ",", "\[IndentingNewLine]", 
       "auxdata"}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"listlevi", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"PrintRootSystem", "[", 
             RowBox[{"ADE", ",", "rank"}], "]"}], ",", "#"}], "]"}], "&"}], "/@",
          "simsrt"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"listlevineg", "=", 
       RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Drop", "[", 
             RowBox[{
              RowBox[{"PrintRootSystem", "[", 
               RowBox[{"ADE", ",", "rank"}], "]"}], ",", 
              FractionBox[
               RowBox[{"Length", "[", 
                RowBox[{"PrintRootSystem", "[", 
                 RowBox[{"ADE", ",", "rank"}], "]"}], "]"}], "2"]}], "]"}], 
            ",", "#"}], "\[IndentingNewLine]", "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"-", "simsrt"}], ")"}]}], "\[IndentingNewLine]", "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"rt", "=", 
       RowBox[{"rootsystem", "[", 
        RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rtaux", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"rt", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"rt", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"rt", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sims", "=", 
       RowBox[{"rtaux", "[", 
        RowBox[{"[", "listlevi", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"nsims", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"rt", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "listlevineg", "]"}], "]"}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"br", "=", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"sims", "\[Equal]", 
           RowBox[{"{", "}"}]}], "&&", 
          RowBox[{"nsims", "\[Equal]", 
           RowBox[{"{", "}"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"i", ",", "j"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "higgsadjoint", "]"}]}], "}"}]}], 
             "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", "higgsadjoint", "]"}]}], "}"}]}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", "True", 
         ",", "\[IndentingNewLine]", 
         RowBox[{"branchingbasisgeneral", "[", 
          RowBox[{"ADE", ",", "rank", ",", "simsrt"}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"br", "=", 
       RowBox[{"br", "[", 
        RowBox[{"[", "\[IndentingNewLine]", 
         RowBox[{"OrderingBy", "[", 
          RowBox[{"br", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Sum", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{"Diagonal", "[", "\[IndentingNewLine]", 
                 RowBox[{"restricttoirrep", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"flavormatslist", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
                 "\[IndentingNewLine]", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", 
                RowBox[{"Length", "[", "flavormatslist", "]"}]}], "}"}]}], 
             "\[IndentingNewLine]", "]"}], "&"}]}], "\[IndentingNewLine]", 
          "]"}], "]"}], "\[IndentingNewLine]", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"brdata", "=", 
       RowBox[{"repdataloop", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"adjointaction", "[", 
            RowBox[{"ADE", ",", "rank", ",", "#"}], "]"}], "&"}], "/@", 
          "sims"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"adjointaction", "[", 
            RowBox[{"ADE", ",", "rank", ",", "#"}], "]"}], "&"}], "/@", 
          "nsims"}], ",", "\[IndentingNewLine]", "br"}], 
        "\[IndentingNewLine]", "]"}]}], " ", ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "br", "]"}]}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"auxdata", "=", 
          RowBox[{"extractmodesirrep", "[", 
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", "higgsadjoint"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"StringForm", "[", "\[IndentingNewLine]", 
            RowBox[{
            "\"\<N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\\n\>\"", ",", 
             RowBox[{"Which", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"auxdata", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"{", "}"}]}], ",", 
               RowBox[{"{", "0", "}"}], ",", "True", ",", 
               RowBox[{"auxdata", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
              "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"StringForm", "[", "\[IndentingNewLine]", 
            RowBox[{
            "\"\<Total number of five-dimensional (complex) modes in the \
considered irrep.: ``.\\n\>\"", ",", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"i", "=", "1"}], 
               RowBox[{"Length", "[", 
                RowBox[{"auxdata", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]], 
              RowBox[{"i", " ", 
               RowBox[{"auxdata", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "i"}], "]"}], "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"StringForm", "[", "\[IndentingNewLine]", 
            RowBox[{"\"\<Dimension of the irrep.: ``.\\n\>\"", ",", 
             RowBox[{"auxdata", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"StringForm", "[", "\[IndentingNewLine]", 
            RowBox[{"\"\<Irrep. Dynkin indices: ``.\\n\>\"", ",", 
             RowBox[{"brdata", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"StringForm", "[", "\[IndentingNewLine]", 
            RowBox[{
            "\"\<Flavor charges: ``.\\n\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{"Table", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"Diagonal", "[", "\[IndentingNewLine]", 
                 RowBox[{"restricttoirrep", "[", 
                  RowBox[{
                   RowBox[{"br", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                   RowBox[{"flavormatslist", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
                 "\[IndentingNewLine]", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", 
                 RowBox[{"Length", "[", "flavormatslist", "]"}]}], "}"}]}], 
              "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"Which", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{"Depth", "[", "discretegroupgen", "]"}], "===", "  ", 
               "3"}], "]"}], ",", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "If", " ", "there", " ", "is", " ", "no", " ", "discrete", " ",
                 "group"}], ",", " ", 
               RowBox[{
               "discretegroup", " ", "is", " ", "just", " ", "the", " ", 
                "zero", " ", "matrix"}], ",", " ", 
               RowBox[{"not", " ", "a", " ", "list", " ", "of", " ", 
                RowBox[{"matrix", ".", " ", "Hence"}], " ", "we", " ", "use", 
                " ", "Depth", " ", "to", " ", "account", " ", "for", " ", 
                "this", " ", 
                RowBox[{"case", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
             "\"\<Trivial discrete group.\\n\>\"", ",", "\[IndentingNewLine]",
              "True", ",", "\[IndentingNewLine]", 
             RowBox[{"StringForm", "[", "\[IndentingNewLine]", 
              RowBox[{
              "\"\<Discrete action phases: ``.\\n\>\"", ",", 
               "\[IndentingNewLine]", " ", 
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Exp", "[", "\[IndentingNewLine]", 
                  RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", 
                   RowBox[{
                    RowBox[{"Diagonal", "[", "\[IndentingNewLine]", 
                    RowBox[{"restricttoirrep", "[", 
                    RowBox[{
                    RowBox[{"br", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"discretegroupgen", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
                    "\[IndentingNewLine]", "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
                  "]"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", "1", ",", 
                   RowBox[{"Length", "[", "discretegroupgen", "]"}]}], 
                  "}"}]}], "\[IndentingNewLine]", "]"}]}], 
              "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8569384073945713`*^9, 3.85693844280884*^9}, 
   3.8571438234402833`*^9, {3.857145296101602*^9, 3.857145315016557*^9}, {
   3.8571455394158983`*^9, 3.8571455825707326`*^9}, {3.8571457540622826`*^9, 
   3.857146001369652*^9}, {3.8571467130894346`*^9, 3.8571467381291075`*^9}, {
   3.861287926793818*^9, 3.8612879318054132`*^9}, {3.8612879912985253`*^9, 
   3.861287992528638*^9}, {3.8612880382428336`*^9, 3.861288063440632*^9}, {
   3.8612882847004848`*^9, 3.8612882979609165`*^9}, {3.8612888688597302`*^9, 
   3.8612889022495484`*^9}, {3.8612889522374907`*^9, 3.861288967710287*^9}, 
   3.861290184602849*^9, {3.861331519670953*^9, 3.8613315567431946`*^9}, {
   3.8613330166242547`*^9, 3.8613330168733997`*^9}, {3.8613330905032573`*^9, 
   3.8613330933428116`*^9}, {3.8613331324412923`*^9, 3.861333178119877*^9}, {
   3.8613332328290358`*^9, 3.8613332485108995`*^9}, {3.8613356177281733`*^9, 
   3.861335618376172*^9}, {3.861335690141252*^9, 3.86133569048485*^9}, {
   3.861353866029148*^9, 3.8613539386616726`*^9}, {3.861359161306838*^9, 
   3.8613591616185017`*^9}, {3.8614416144208*^9, 3.861441637591649*^9}, {
   3.861441679819421*^9, 3.861441681337341*^9}, {3.861441816449256*^9, 
   3.861441841173688*^9}, {3.861441950419956*^9, 3.861441950855034*^9}, {
   3.861442070705817*^9, 3.8614420944526777`*^9}, {3.8614421418347983`*^9, 
   3.8614421676286945`*^9}, {3.8614423300592685`*^9, 3.861442344322137*^9}, {
   3.8614424285866456`*^9, 3.861442429910167*^9}, {3.8614427681743298`*^9, 
   3.861442772625645*^9}, {3.861442927784087*^9, 3.86144293087059*^9}, {
   3.861443226156421*^9, 3.861443250933874*^9}, {3.861443292098346*^9, 
   3.861443295523351*^9}, {3.8614433455979967`*^9, 3.861443374598029*^9}, {
   3.861443445501701*^9, 3.8614435552377205`*^9}, {3.8614435960690517`*^9, 
   3.861443621570877*^9}, {3.861443678415595*^9, 3.861443701483881*^9}, {
   3.861443750752098*^9, 3.8614437763647594`*^9}, {3.8614438329479094`*^9, 
   3.861443850729001*^9}, {3.8614440999907894`*^9, 3.861444100081764*^9}, {
   3.861444183119823*^9, 3.861444210667836*^9}, {3.861444241389549*^9, 
   3.861444333974019*^9}, {3.8614444063790197`*^9, 3.8614444290696163`*^9}, {
   3.861444727595892*^9, 3.8614447320518937`*^9}, 3.861445792215276*^9, {
   3.861446563714101*^9, 3.8614465987606435`*^9}, {3.861780030027712*^9, 
   3.861780085100053*^9}, {3.8617801227054706`*^9, 3.861780176164503*^9}, 
   3.861780211898391*^9, {3.861780328313454*^9, 3.8617803292580924`*^9}, {
   3.8617803693142633`*^9, 3.861780386092306*^9}, {3.861783048727993*^9, 
   3.8617830540417376`*^9}, {3.861783102916429*^9, 3.8617831081633067`*^9}, {
   3.8617831421249247`*^9, 3.8617831493451424`*^9}, {3.861783186431387*^9, 
   3.861783202977618*^9}, {3.8617833121656632`*^9, 3.8617833124416695`*^9}, {
   3.8617835686632986`*^9, 3.8617835971916647`*^9}, {3.8617838667240353`*^9, 
   3.8617839893178425`*^9}, 3.861784335619829*^9, {3.8617844083635645`*^9, 
   3.861784419190516*^9}, 3.861784473881542*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"76ac4451-2d35-4515-9db2-d48f3acf6e54"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Initializing the Higgs field, the flavor symmetries generators and simple \
roots labelling L in matrix notation. \
\>", "Chapter",
 CellChangeTimes->{{3.8534047301338573`*^9, 3.853404797273736*^9}, 
   3.8534244874317627`*^9, {3.8539129625750523`*^9, 3.8539129736306458`*^9}, 
   3.853913092739665*^9, {3.8562810979865017`*^9, 3.8562810985959997`*^9}, {
   3.856281969412093*^9, 
   3.8562819715991554`*^9}},ExpressionUUID->"7cb9f283-9be8-4062-8750-\
7396425cc977"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "takes", " ", "as", " ", 
     "arguments", " ", "the", " ", "ADE", " ", "type", " ", "and", " ", "the",
      " ", "rank", " ", "of", " ", "the", " ", "Lie", " ", "algebra"}], ",", 
    " ", 
    RowBox[{
    "and", " ", "the", " ", "set", " ", "of", " ", "simple", " ", "roots", 
     " ", "generating", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "their", " ", "negatives"}], ")"}], " ", "a", " ", 
     "certain", " ", 
     RowBox[{"subalgebra", ".", " ", "It"}], " ", "returns", " ", "the", " ", 
     "elements", " ", "of", " ", "the", " ", "starting", " ", "lie", " ", 
     "algebra", " ", "that"}], ",", " ", 
    RowBox[{"once", " ", "exponentiated", " ", 
     RowBox[{"(", 
      RowBox[{
      "with", " ", "a", " ", "2", " ", "pi", " ", "\[ImaginaryI]", " ", 
       "prefactor"}], ")"}], " ", "stabilizes", " ", "the", " ", "whole", " ",
      "subalgebra"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"discretegroupsgen", "[", 
    RowBox[{"ADE_", ",", "rank_", ",", "simroots_"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "simrootsshorts", ",", "simrootsextended", ",", "cartancomb", ",", 
       "sol"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"simrootsshorts", "=", 
       RowBox[{"Intersection", "[", 
        RowBox[{"simroots", ",", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Table", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"k1", ",", "k2"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "1", ",", "rank"}], "}"}]}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"k2", ",", "1", ",", "rank"}], "}"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"simrootsextended", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"simroots", ",", "simrootsshorts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"cartancomb", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"t", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"sol", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
        RowBox[{"j", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "simrootsextended", "]"}]}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sol", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"sol", ",", 
            RowBox[{"Solve", "[", "\[IndentingNewLine]", 
             RowBox[{"Union", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cartancomb", ".", 
                   RowBox[{"simrootsshorts", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "\[Equal]", " ", "0"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", "simrootsshorts", "]"}]}], "}"}]}], 
                "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"Delete", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Table", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"cartancomb", ".", 
                    RowBox[{"simrootsextended", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "\[Equal]", " ", "0"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "simrootsextended", "]"}]}], 
                    "}"}]}], "\[IndentingNewLine]", "]"}], ",", "j"}], 
                "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"cartancomb", ".", 
                  RowBox[{"simrootsextended", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "\[Equal]", " ", "1"}], 
                "}"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
             "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"The", " ", "final", " ", "output", " ", "is"}], "*)"}], " ", 
      "\[IndentingNewLine]", "sol"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.861331725876813*^9, 3.861331821508721*^9}, {
  3.8613318777505417`*^9, 3.8613318783061113`*^9}, {3.861331909323965*^9, 
  3.8613319437337947`*^9}, {3.8613319737504325`*^9, 3.861332135903303*^9}, {
  3.8613321705656776`*^9, 3.8613321760933075`*^9}, {3.861332227332121*^9, 
  3.8613322740813513`*^9}, {3.861332336217552*^9, 3.861332338415187*^9}, {
  3.861332475983491*^9, 3.8613324781748967`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"8410b7ef-3195-41c8-ba8d-eaa6e02c0723"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "returns", " ", "a", " ", 
     "list", " ", "of", " ", "three", " ", 
     RowBox[{
     "elements", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
      "The"}], " ", "first", " ", 
     RowBox[{"(", "second", ")"}], "element", " ", "is", " ", "itself", " ", 
     "a", " ", "list"}], ",", " ", 
    RowBox[{
    "whose", " ", "first", " ", "column", " ", "contains", " ", "the", " ", 
     "matrices", " ", "representing"}], ",", " ", 
    RowBox[{
     RowBox[{"in", " ", "[", "Col", "]"}], " ", "notation"}], ",", " ", 
    RowBox[{"the", " ", "positive", " ", 
     RowBox[{"(", "negative", ")"}], " ", "roots", " ", "in", " ", "the", " ",
      "second", " ", 
     RowBox[{
     "column", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
      "The"}], " ", "third", " ", "element", " ", "of", " ", "the", " ", 
     "list", " ", "are", " ", "matrices", " ", "representing", " ", "the", 
     " ", "elements", " ", "of", " ", "the", " ", "Cartan", " ", "subalgebra",
      " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ordered", " ", "as", " ", 
        RowBox[{"in", " ", "[", "Col", "]"}]}], ")"}], ".", " ", "In"}], " ", 
     "this", " ", "case", " ", "we", " ", "do", " ", "not", " ", "print", " ",
      "a", " ", "second", " ", "column"}], ",", " ", 
    RowBox[{"being", " ", "it", " ", "trivial", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "all", " ", "the", " ", "elements", " ", "would", " ", "be", " ", 
        "equal", " ", "to", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], "]"}]}], ")"}], 
      "."}]}]}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rootsystem", "[", 
     RowBox[{"ADE_", ",", "rank_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "simroots", ",", "posroots", ",", "ngroots", ",", 
        "\[IndentingNewLine]", "cartanaux", ",", "cartancombaux", ",", "int", 
        ",", "simslevi", ",", "miss", ",", "auxfl", ",", "cartan", ",", 
        "\[IndentingNewLine]", "sol", ",", "subs"}], "\[IndentingNewLine]", 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ADE", "===", "A"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"simroots", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"e", "[", "i", "]"}], "-", 
             RowBox[{"e", "[", 
              RowBox[{"i", "+", "1"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"posroots", "=", "\[IndentingNewLine]", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{"simroots", ",", "\[IndentingNewLine]", 
            RowBox[{"Complement", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "-", 
                    RowBox[{"e", "[", "j", "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"i", "+", "1"}], ",", 
                    RowBox[{"rank", "+", "1"}]}], "}"}]}], "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"rank", "+", "1"}]}], "}"}]}], 
                "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], 
              ",", "\[IndentingNewLine]", "simroots"}], "\[IndentingNewLine]",
              "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ngroots", "=", 
          RowBox[{"-", "posroots"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Decomposition", " ", "of", " ", "the", " ", "roots"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"sol", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"Thread", "[", 
               RowBox[{"simroots", "\[Equal]", " ", 
                RowBox[{"Array", "[", 
                 RowBox[{"a", ",", "rank"}], "]"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Array", "[", 
               RowBox[{"e", ",", "rank"}], "]"}]}], "\[IndentingNewLine]", 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Array", "[", 
              RowBox[{"a", ",", "rank"}], "]"}], "\[Rule]", 
             "\[IndentingNewLine]", " ", 
             RowBox[{"Table", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], 
                "\[IndentingNewLine]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
              "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
            "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"subs", "=", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"e", "[", "i_", "]"}], "-", 
             RowBox[{"e", "[", "j_", "]"}]}], "\[Rule]", " ", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Table", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"j", ",", "k"}], "]"}], 
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"i", ",", "l"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", 
                  RowBox[{"rank", "+", "1"}]}], "}"}]}], 
               "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", 
                RowBox[{"rank", "+", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
             "]"}]}], "\[IndentingNewLine]", "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Cartan", " ", "basis", " ", "as", " ", "duals", " ", "of", " ", 
           "the", " ", "roots"}], "*)"}], " ", "\[IndentingNewLine]", 
         RowBox[{"cartanaux", "=", 
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"comm", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"posroots", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", "subs"}], ",", 
              RowBox[{"Transpose", "[", 
               RowBox[{
                RowBox[{"posroots", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/.", "subs"}], "]"}]}], 
             "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"cartancombaux", "=", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "1"}], "rank"], 
           RowBox[{
            RowBox[{"T", "[", "j", "]"}], 
            RowBox[{"cartanaux", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"cartan", "=", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"rank", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
           RowBox[{"cartan", "=", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"-", "1"}], "2"]}], "}"}]}], "}"}], "}"}]}], ",", 
           "\[IndentingNewLine]", "True", ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"int", "=", "1"}], ",", 
             RowBox[{"int", "\[LessEqual]", " ", "rank"}], ",", 
             RowBox[{"int", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"simslevi", "=", 
               RowBox[{
                RowBox[{"simroots", "[", 
                 RowBox[{"[", 
                  RowBox[{"Delete", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",",
                     "int"}], "]"}], "]"}], "]"}], "/.", "subs"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"miss", "=", 
               RowBox[{
                RowBox[{"simroots", "[", 
                 RowBox[{"[", "int", "]"}], "]"}], "/.", "subs"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"auxfl", "=", 
               RowBox[{"cartancombaux", "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", "\[IndentingNewLine]", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"comm", "[", 
                    RowBox[{"cartancombaux", ",", 
                    RowBox[{"simslevi", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", 
                    "0"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Length", "[", "simslevi", "]"}]}], "}"}]}], 
                   "]"}], "\[IndentingNewLine]", "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"auxfl", "=", 
               RowBox[{"auxfl", "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{"comm", "[", 
                    RowBox[{"auxfl", ",", "miss"}], "]"}], "\[Equal]", " ", 
                   "miss"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"cartan", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"cartan", ",", "auxfl"}], "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"(*", "Output", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"posroots", "/.", "subs"}], ",", 
              RowBox[{"posroots", "/.", "sol"}]}], "}"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Transpose", "/@", 
               RowBox[{"(", 
                RowBox[{"posroots", "/.", "subs"}], ")"}]}], ",", 
              RowBox[{"ngroots", "/.", "sol"}]}], "}"}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           "cartan"}], "\[IndentingNewLine]", "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ADE", "===", "DD"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"simroots", "=", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"e", "[", "i", "]"}], "-", 
               RowBox[{"e", "[", 
                RowBox[{"i", "+", "1"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"rank", "-", "1"}]}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"e", "[", 
               RowBox[{"rank", "-", "1"}], "]"}], "+", 
              RowBox[{"e", "[", "rank", "]"}]}], "}"}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"posroots", "=", "\[IndentingNewLine]", 
          RowBox[{"Join", "[", 
           RowBox[{"simroots", ",", "\[IndentingNewLine]", 
            RowBox[{"Complement", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
               RowBox[{"Join", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Table", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "-", 
                    RowBox[{"e", "[", "j", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"i", "+", "1"}], ",", "rank"}], "}"}]}], "]"}], 
                   ",", "\[IndentingNewLine]", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
                  "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "+", 
                    RowBox[{"e", "[", "j", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"i", "+", "1"}], ",", "rank"}], "}"}]}], "]"}], 
                   ",", "\[IndentingNewLine]", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
                  "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                "]"}], "\[IndentingNewLine]", "]"}], ",", 
              "\[IndentingNewLine]", "simroots"}], "\[IndentingNewLine]", 
             "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ngroots", "=", 
          RowBox[{"-", "posroots"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Decomposition", " ", "of", " ", "the", " ", "roots"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"sol", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"Thread", "[", 
               RowBox[{"simroots", "\[Equal]", " ", 
                RowBox[{"Array", "[", 
                 RowBox[{"a", ",", "rank"}], "]"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Array", "[", 
               RowBox[{"e", ",", "rank"}], "]"}]}], "\[IndentingNewLine]", 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Array", "[", 
              RowBox[{"a", ",", "rank"}], "]"}], "\[Rule]", 
             "\[IndentingNewLine]", " ", 
             RowBox[{"Table", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], 
                "\[IndentingNewLine]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
              "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
            "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"subs", "=", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"e", "[", "i_", "]"}], "-", 
              RowBox[{"e", "[", "j_", "]"}]}], "\[Rule]", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"Table", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"j", ",", "k"}], "]"}], 
                   RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", "l"}], "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"KroneckerDelta", "[", 
                    RowBox[{
                    RowBox[{"i", "+", "rank"}], ",", "k"}], "]"}], 
                   RowBox[{"KroneckerDelta", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "rank"}], ",", "l"}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", 
                   RowBox[{"2", " ", "rank"}]}], "}"}]}], 
                "\[IndentingNewLine]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", 
                 RowBox[{"2", "rank"}]}], "}"}]}], "\[IndentingNewLine]", 
              "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"e", "[", "i_", "]"}], "+", 
              RowBox[{"e", "[", "j_", "]"}]}], "\[Rule]", " ", 
             RowBox[{"Table", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"KroneckerDelta", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "rank"}], ",", "k"}], "]"}], 
                   RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", "l"}], "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"KroneckerDelta", "[", 
                    RowBox[{
                    RowBox[{"i", "+", "rank"}], ",", "k"}], "]"}], 
                   RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"j", ",", "l"}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", 
                   RowBox[{"2", " ", "rank"}]}], "}"}]}], 
                "\[IndentingNewLine]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", 
                 RowBox[{"2", "rank"}]}], "}"}]}], "\[IndentingNewLine]", 
              "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Cartan", " ", "basis", " ", "as", " ", "duals", " ", "of", " ", 
           "the", " ", "roots"}], "*)"}], " ", "\[IndentingNewLine]", 
         RowBox[{"cartanaux", "=", 
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"comm", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"posroots", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", "subs"}], ",", 
              RowBox[{"Transpose", "[", 
               RowBox[{
                RowBox[{"posroots", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/.", "subs"}], "]"}]}], 
             "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"cartancombaux", "=", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "1"}], "rank"], 
           RowBox[{
            RowBox[{"t", "[", "j", "]"}], 
            RowBox[{"cartanaux", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"cartan", "=", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"rank", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
           RowBox[{"cartan", "=", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"-", "1"}], "2"]}], "}"}]}], "}"}], "}"}]}], ",", 
           "\[IndentingNewLine]", "True", ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"int", "=", "1"}], ",", 
             RowBox[{"int", "\[LessEqual]", " ", "rank"}], ",", 
             RowBox[{"int", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"simslevi", "=", 
               RowBox[{
                RowBox[{"simroots", "[", 
                 RowBox[{"[", 
                  RowBox[{"Delete", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",",
                     "int"}], "]"}], "]"}], "]"}], "/.", "subs"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"miss", "=", 
               RowBox[{
                RowBox[{"simroots", "[", 
                 RowBox[{"[", "int", "]"}], "]"}], "/.", "subs"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"auxfl", "=", 
               RowBox[{"cartancombaux", "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", "\[IndentingNewLine]", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"comm", "[", 
                    RowBox[{"cartancombaux", ",", 
                    RowBox[{"simslevi", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", 
                    "0"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Length", "[", "simslevi", "]"}]}], "}"}]}], 
                   "]"}], "\[IndentingNewLine]", "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"auxfl", "=", 
               RowBox[{"auxfl", "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{"comm", "[", 
                    RowBox[{"auxfl", ",", "miss"}], "]"}], "\[Equal]", " ", 
                   "miss"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"cartan", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"cartan", ",", "auxfl"}], "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"(*", "Output", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"posroots", "/.", "subs"}], ",", 
              RowBox[{"posroots", "/.", "sol"}]}], "}"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Transpose", "/@", 
               RowBox[{"(", 
                RowBox[{"posroots", "/.", "subs"}], ")"}]}], ",", 
              RowBox[{"ngroots", "/.", "sol"}]}], "}"}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           "cartan"}], "\[IndentingNewLine]", "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ADE", "===", "E6"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", "Output", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"posroots", "=", 
          RowBox[{"Get", "[", "\"\<e6posrootsgen.txt\>\"", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ngroots", "=", 
          RowBox[{"Get", "[", "\"\<e6nrootsgen.txt\>\"", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"cartan", "=", 
          RowBox[{"Get", "[", "\"\<e6cartangen.txt\>\"", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Testing", " ", "data", " ", "loading"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "posroots", "]"}], "===", "36"}], 
               ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"posroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", 
                "27"}], ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"posroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "===", 
                "rank"}], ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Error in loading \!\(\*SubscriptBox[\(E\), \(6\)]\) \
positive roots. Please check the file e6posrootsgen.txt to be in one of the \
folders of the variable $Path.\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "ngroots", "]"}], "===", "36"}], 
               ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"ngroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", 
                "27"}], ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"ngroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "===", 
                "rank"}], ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Error in loading \!\(\*SubscriptBox[\(E\), \(6\)]\) \
negative roots. Please check the file e6nrootsgen.txt to be in one of the \
folders of the variable $Path.\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "cartan", "]"}], "===", "rank"}], 
               ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"cartan", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "27"}], 
               ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Error in loading \!\(\*SubscriptBox[\(E\), \(6\)]\) cartan \
algebra. Please check the file e6cartangen.txt to be in one of the folders of \
the variable $Path.\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         " ", ";", "\[IndentingNewLine]", 
         RowBox[{"(*", "Output", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"posroots", ",", "ngroots", ",", "cartan"}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ADE", "===", "E7"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"posroots", "=", 
          RowBox[{"Get", "[", "\"\<e7posrootsgen.txt\>\"", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ngroots", "=", 
          RowBox[{"Get", "[", "\"\<e7nrootsgen.txt\>\"", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"cartan", "=", 
          RowBox[{"Get", "[", "\"\<e7cartangen.txt\>\"", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Testing", " ", "data", " ", "loading"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "posroots", "]"}], "===", "63"}], 
               ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"posroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", 
                "133"}], ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"posroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "===", 
                "rank"}], ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Error in loading \!\(\*SubscriptBox[\(E\), \(7\)]\) \
positive roots. Please check the file e7posrootsgen.txt to be in one of the \
folders of the variable $Path.\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "ngroots", "]"}], "===", "63"}], 
               ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"ngroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", 
                "133"}], ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"ngroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "===", 
                "rank"}], ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Error in loading \!\(\*SubscriptBox[\(E\), \(7\)]\) \
negative roots. Please check the file e7nrootsgen.txt to be in one of the \
folders of the variable $Path.\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "cartan", "]"}], "===", "rank"}], 
               ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"cartan", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "133"}], 
               ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Error in loading the \!\(\*SubscriptBox[\(E\), \(7\)]\) \
Cartan algebra. Please check the file e7cartangen.txt to be in one of the \
folders of the variable $Path.\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         " ", ";", "\[IndentingNewLine]", 
         RowBox[{"(*", "Output", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"posroots", ",", "ngroots", ",", "cartan"}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ADE", "===", "E8"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", "Output", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"posroots", "=", 
          RowBox[{"Get", "[", "\"\<e8posrootsgen.txt\>\"", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ngroots", "=", 
          RowBox[{"Get", "[", "\"\<e8nrootsgen.txt\>\"", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"cartan", "=", 
          RowBox[{"Get", "[", "\"\<e8cartangen.txt\>\"", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Testing", " ", "data", " ", "loading"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"False", 
             RowBox[{"(", 
              RowBox[{"!", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Length", "[", "posroots", "]"}], "===", "121"}], 
                ")"}]}], ")"}]}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"posroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", 
                "248"}], ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"posroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "===", "8"}],
                ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Error in loading \!\(\*SubscriptBox[\(E\), \(8\)]\) \
positive roots. Please check the file e8posrootsgen.txt to be to be in one of \
the folders of the variable $Path.\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "ngroots", "]"}], "===", "121"}], 
               ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"ngroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", 
                "248"}], ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"ngroots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "===", "8"}],
                ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Error in loading \!\(\*SubscriptBox[\(E\), \(8\)]\) \
negative roots. Please check the file e8nrootsgen.txt to beto be in one of \
the folders of the variable $Path.\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "cartan", "]"}], "===", "rank"}], 
               ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"cartan", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "248"}], 
               ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Error in loading \!\(\*SubscriptBox[\(E\), \(8\)]\) Cartan \
elements. Please check the file e8cartangen.txt to be in one of the folders \
of the variable $Path.\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         ";", " ", "\[IndentingNewLine]", 
         RowBox[{"(*", "Output", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"posroots", ",", "ngroots", ",", "cartan"}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "isolates", " ", "the", 
      " ", "non"}], "-", 
     RowBox[{
     "zero", " ", "roots", " ", "of", " ", "the", " ", "considered", " ", 
      "ADE", " ", "Lie", " ", 
      RowBox[{"algebra", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintRootSystem", "[", 
     RowBox[{"ADE_", ",", "rank_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "rt", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rt", "=", 
        RowBox[{"rootsystem", "[", 
         RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"rt", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"rt", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "following", " ", "function", " ", "print", " ", "the", " ", 
     "highest", " ", "root", " ", "of", " ", "the", " ", "Lie", " ", 
     "algebra", " ", "of", " ", "type", " ", "\"\<ADE\>\"", " ", "and", " ", 
     "rank", " ", "\"\<rank\>\""}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintHighestRoot", "[", 
     RowBox[{"ADE_", ",", "rank_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"SortBy", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PrintRootSystem", "[", 
        RowBox[{"ADE", ",", "rank"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Total", "[", "#", "]"}]}], "&"}]}], "\[IndentingNewLine]", 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8533281476007986`*^9, 3.853328378458646*^9}, {
   3.8533284603861475`*^9, 3.8533285686764693`*^9}, {3.853328805134615*^9, 
   3.8533289101897984`*^9}, {3.853329299620576*^9, 3.853329299814973*^9}, {
   3.8533297397648664`*^9, 3.853329776111456*^9}, {3.853329868515981*^9, 
   3.85333001325778*^9}, {3.853330062431486*^9, 3.853330172555157*^9}, {
   3.8533302193955035`*^9, 3.853330357419428*^9}, {3.8533304007790318`*^9, 
   3.853330446347767*^9}, {3.853330711067949*^9, 3.8533307226777186`*^9}, {
   3.85333148774227*^9, 3.853331518190959*^9}, {3.8533316553164177`*^9, 
   3.853331659524078*^9}, {3.8533316932000465`*^9, 3.8533317268005486`*^9}, {
   3.853331762736704*^9, 3.8533317805400505`*^9}, {3.85333184097089*^9, 
   3.853331846698558*^9}, {3.8533318898547373`*^9, 3.8533319236878386`*^9}, {
   3.85333343816206*^9, 3.8533334405030355`*^9}, {3.85333351753051*^9, 
   3.853333652485089*^9}, {3.853333757145852*^9, 3.8533337776886435`*^9}, {
   3.8533338211322823`*^9, 3.8533338249562426`*^9}, {3.8533344549956064`*^9, 
   3.853334577170143*^9}, {3.8533346665643487`*^9, 3.853334666703675*^9}, {
   3.8533347264518495`*^9, 3.8533347329457316`*^9}, {3.8533348202841983`*^9, 
   3.853334823180873*^9}, {3.8533348796163163`*^9, 3.8533348995374117`*^9}, {
   3.8533349552084236`*^9, 3.8533349613928137`*^9}, {3.853335085914244*^9, 
   3.853335239620042*^9}, {3.853335294648188*^9, 3.8533354141781178`*^9}, {
   3.853335444662201*^9, 3.8533354602798815`*^9}, {3.8533355595998983`*^9, 
   3.8533356076492047`*^9}, {3.853400035554149*^9, 3.8534000604634657`*^9}, {
   3.8534045553644314`*^9, 3.853404583015131*^9}, {3.8534046535699916`*^9, 
   3.85340470706031*^9}, {3.8534273545012803`*^9, 3.853427452023465*^9}, {
   3.853564918154123*^9, 3.853565075297757*^9}, {3.8535651116729393`*^9, 
   3.853565231209774*^9}, {3.853565354942177*^9, 3.853565549691479*^9}, {
   3.8535655830285687`*^9, 3.8535655912507224`*^9}, {3.8535656577824802`*^9, 
   3.8535656629862986`*^9}, 3.853565710263747*^9, {3.853565753367378*^9, 
   3.853565789832904*^9}, {3.8535658223521156`*^9, 3.85356582261279*^9}, {
   3.8535658569521847`*^9, 3.853565863626072*^9}, {3.8535662287668734`*^9, 
   3.8535662501959734`*^9}, 3.853566418353012*^9, {3.8535665592408495`*^9, 
   3.853566559911045*^9}, {3.853566601966625*^9, 3.85356664240411*^9}, {
   3.853566672464284*^9, 3.853566694924833*^9}, {3.8535669431406655`*^9, 
   3.8535669940953054`*^9}, {3.853567561307478*^9, 3.8535675643879547`*^9}, {
   3.853567678042134*^9, 3.8535677271949925`*^9}, {3.8535979163012266`*^9, 
   3.8535979559030275`*^9}, {3.853598000548078*^9, 3.85359825574615*^9}, 
   3.8538270186161537`*^9, {3.8538270500391073`*^9, 3.8538270522475567`*^9}, {
   3.8538270895058546`*^9, 3.85382732768684*^9}, {3.853837515798613*^9, 
   3.8538375516549826`*^9}, {3.8538375911451907`*^9, 
   3.8538377610974274`*^9}, {3.8538378391448946`*^9, 
   3.8538379320876837`*^9}, {3.8539086771840715`*^9, 3.853908683936043*^9}, 
   3.853908786330408*^9, {3.8539099291200075`*^9, 3.853910031795062*^9}, 
   3.8544329631121893`*^9, {3.85451558178922*^9, 3.854515588033497*^9}, {
   3.854521068527232*^9, 3.8545210691322913`*^9}, {3.8545215827822104`*^9, 
   3.8545215946506104`*^9}, 3.856281131117702*^9, {3.856283122664903*^9, 
   3.856283169987929*^9}, {3.8622866366010027`*^9, 3.86228667217389*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2d97a1d9-5cc7-4fcd-b60d-dc53ef3b07e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "is", " ", "an", " ", 
     "auxiliary", " ", "function", " ", "for", " ", 
     RowBox[{"HbData", ".", " ", "The"}], " ", "function", " ", "takes", " ", 
     "as", " ", "argument", " ", "the", " ", "ADE", " ", "type", " ", "of", 
     " ", "the", " ", "7", "d", " ", "gauge", " ", "algebra"}], ",", " ", 
    RowBox[{"its", " ", "rank"}], ",", " ", 
    RowBox[{
    "the", " ", "list", " ", "of", " ", "roots", " ", "\"\<listhiggs_\>\"", 
     " ", "associated", " ", "to", " ", "root", " ", "vectors", " ", "along", 
     " ", "which", " ", "the", " ", "Higgs", " ", "field", " ", "has", " ", 
     "a", " ", "non", " ", "zero", " ", "coefficient"}], ",", " ", 
    RowBox[{"the", " ", "coefficients", " ", "\"\<coeffhiggs_\>\""}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "the", " ", "list", " ", "of", " ", "elements", " ", "of", " ", "the", 
      " ", "Cartan", " ", "subalgebra", " ", "along", " ", "which", " ", 
      "the", " ", "Higgs", " ", "field", " ", "has", " ", "a", " ", "non"}], 
     "-", 
     RowBox[{"zero", " ", "coefficient", " ", 
      RowBox[{"(", "\"\<cartanhiggs_\>\"", ")"}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "corresponding", " ", "coefficients", " ", 
     "\"\<coeffcartan_\>\""}], ",", " ", 
    RowBox[{
    "the", " ", "list", " ", "of", " ", "Integers", " ", "labelling", " ", 
     "the", " ", "Levi", " ", "subalgebra", " ", 
     RowBox[{"\"\<listlevi_\>\"", ".", " ", "The"}], " ", "function", " ", 
     "returns", " ", "a", " ", 
     RowBox[{"List", ".", " ", "The"}], " ", "first", " ", "element", " ", 
     "of", " ", "the", " ", "List", " ", "is", " ", "the", " ", "Higgs", " ", 
     "field", " ", "in", " ", "the", " ", "adjoint", " ", "representation", 
     " ", "of", " ", "the", " ", "7", "d", " ", "gauge", " ", "algebra"}], 
    ",", " ", 
    RowBox[{
    "the", " ", "second", " ", "element", " ", "is", " ", "the", " ", "list", 
     " ", "of", " ", "flavor", " ", "matrices", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"namely", ",", " ", 
        RowBox[{
        "the", " ", "Lie", " ", "algebra", " ", "of", " ", "the", " ", 
         "centralizers", " ", "of", " ", "the", " ", "Higgs", " ", 
         "field"}]}], ")"}], ".", " ", "The"}], " ", "third", " ", "and", " ",
      "the", " ", "fourth", " ", "element", " ", "of", " ", "the", " ", 
     "output", " ", "are", " ", "List", " ", "of", " ", "matrices", " ", 
     RowBox[{"(", 
      RowBox[{
      "in", " ", "the", " ", "adjoint", " ", "representation", " ", "of", " ",
        "the", " ", "7", "d", " ", "gauge", " ", "algebra"}], ")"}]}], ",", 
    " ", 
    RowBox[{
    "each", " ", "matrix", " ", "is", " ", "associated", " ", "to", " ", 
     "the", " ", "simple", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"resp", ".", " ", "negative"}], " ", "simple"}], ")"}], " ", 
     "roots", " ", "labelling", " ", "the", " ", "Levi", " ", 
     RowBox[{"subalgebra", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"initializehiggs", "[", 
     RowBox[{
     "ADE_", ",", "rank_", ",", "listhiggs_", ",", "coeffhiggs_", ",", 
      "cartanhiggs_", ",", "coeffcartan_", ",", "listlevi_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Initialization", " ", "of", " ", "the", " ", "Higgs", " ", "field", 
         " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
       "rt", ",", "rtaux", ",", "rtprintcheck", ",", "poslist", ",", 
        "higgsfund", ",", "higgs", ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Computation", " ", "of", " ", "the", " ", "normalized", " ", 
          "flavor", " ", "group", " ", "generators"}], "*)"}], " ", 
        "\[IndentingNewLine]", "cartancomb", ",", "solfl", ",", "varfl", ",", 
        "flfund", ",", "flfundlist", ",", "fllist", ",", " ", "solnorm", ",", 
        "fllistnorm", ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Initialization", " ", "of", " ", "the", " ", "simple", " ", "and", 
          " ", "negative", " ", "roots", " ", "labelling", " ", "L"}], "*)"}],
         "\[IndentingNewLine]", "leviroots", ",", "poslistsims", ",", 
        "poslistnegsims", ",", "sims", ",", "negsims"}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Off", "[", 
        RowBox[{"Solve", "::", "svars"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Identically", " ", "zero", " ", "case"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"listhiggs", "\[Equal]", 
           RowBox[{"{", "}"}]}], "&&", 
          RowBox[{"cartanhiggs", "\[Equal]", 
           RowBox[{"{", "}"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<The Higgs field is identically zero, the theory is not \
localized in five dimensions.\>\"", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Input", " ", "variables", " ", "TEST"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"A", ",", "DD", ",", "E6", ",", "E7", ",", "E8"}], "}"}],
             ",", "ADE"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<Please insert, as first argument of the function (type of ADE \
algebra), one of the following letters: A, DD, E6, E7, E8.\>\"", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Head", "[", "rank", "]"}], "=!=", "Integer"}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{"rank", "\[LessEqual]", "0"}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ADE", "===", "E6"}], "&&", 
            RowBox[{"rank", " ", "=!=", " ", "6"}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ADE", "===", "E7"}], "&&", 
            RowBox[{"rank", " ", "=!=", " ", "7"}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ADE", "===", "E8"}], "&&", 
            RowBox[{"rank", " ", "=!=", " ", "8"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<Please insert, as second argument the function (rank of the \
ADE algebra) a positive Integer. Furthermore, insert 6  if you chose E6 as \
first argument of the function, 7 if you chose E7, 8 if you chose E8.\>\"", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rtprintcheck", "=", 
        RowBox[{"PrintRootSystem", "[", 
         RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Head", "[", "listhiggs", "]"}], "=!=", "List"}], ")"}], "||",
           "\[IndentingNewLine]", 
          RowBox[{"MemberQ", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Head", "[", 
                  RowBox[{"listhiggs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "=!=", "List"}], 
                ")"}], "||", 
               RowBox[{"(", 
                RowBox[{"!", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"listhiggs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "===", " ", 
                   "rank"}], ")"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "listhiggs", "]"}]}], "}"}]}], 
             "\[IndentingNewLine]", "]"}], ",", "True"}], 
           "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<Please insert, as third argument of the function, a List of \
Lists (or an empty List {}). Each sublist represents a simple root, hence the \
length of each sublist has to be equal to the second argument of HbData (rank \
of the choosen ADE algebra). The roots list for exceptional Lie algebras can \
be printed calling PrintRootSystem[ADE_,rank_].\>\"", " ", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"MemberQ", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Table", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"rtprintcheck", ",", 
               RowBox[{"listhiggs", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "listhiggs", "]"}]}], "}"}]}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           "False"}], "\[IndentingNewLine]", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<Please insert, as third argument of the function, a List of \
Lists (or an empty List {}). The List contains the elements of the \
seven-dimensional gauge algebra g along which the Higgs field has a non-zero \
coefficient. Please check the root you inserted to belong to the following \
root system:\>\"", " ", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"MatrixForm", "@", "rtprintcheck"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Head", "[", "coeffhiggs", "]"}], "=!=", "List"}], ")"}], 
          "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Length", "[", "coeffhiggs", "]"}], "\[NotEqual]", " ", 
            RowBox[{"Length", "[", "listhiggs", "]"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", "\[IndentingNewLine]", 
           "\"\<Please insert, as fourth argument of the function, a List of \
Symbols or complex numbers (or an empty List {}). This List represents the \
coefficients associated to the elements of the third argument of HbData. In \
particular, check the Lengths, as Lists, of the third and fourth argument of \
HbData to be equal.\>\"", "\[IndentingNewLine]", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Head", "[", "cartanhiggs", "]"}], "=!=", "List"}], ")"}],
           "||", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cartanhiggs", "=!=", 
             RowBox[{"{", "}"}]}], "&&", "\[IndentingNewLine]", 
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{"MemberQ", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"0", "<", 
                  RowBox[{"cartanhiggs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[LessEqual]", " ", 
                  "rank"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", "cartanhiggs", "]"}]}], "}"}]}], 
                "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
               "False"}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]",
              ")"}]}], "\[IndentingNewLine]", ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", "\[IndentingNewLine]", 
           "\"\<Please insert, as fifth argument of the function, a List of \
positive Integers (or an empty List {}). This List represents the elements of \
the Cartan subalgebra, labelled as explained in the companion paper. In \
particular each number should range between 1 and the rank of the considered \
Lie algebra.\>\"", "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Head", "[", "coeffcartan", "]"}], "=!=", "List"}], ")"}],
           "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Length", "[", "cartanhiggs", "]"}], "\[NotEqual]", " ", 
            RowBox[{"Length", "[", "coeffcartan", "]"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", "\[IndentingNewLine]", 
           "\"\<Please insert, as sixth argument of the function, a List of \
Symbols (or an empty List {}). This List represents the coefficients \
associated to the elements of the fifth argument of HbData. In particular, \
check the Lengths, as Lists, of the fifth and sixth argument of HbData to be \
equal.\>\"", "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Head", "[", "listlevi", "]"}], "=!=", "List"}], ")"}], "||",
           "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{"MemberQ", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "<", 
                RowBox[{"listlevi", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[LessEqual]", " ", 
                "rank"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", "listlevi", "]"}]}], "}"}]}], "]"}], 
             ",", "\[IndentingNewLine]", "False"}], "\[IndentingNewLine]", 
            "]"}], "\[IndentingNewLine]", ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Union", "[", "listlevi", "]"}], "]"}], "\[NotEqual]", 
            " ", 
            RowBox[{"Length", "[", "listlevi", "]"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", "\[IndentingNewLine]", 
           "\"\<Please insert, as seventh argument of the function, a List of \
positive Integers (or an empty List {}). This List represents the roots \
associated to the choosen Levi subalgebra. The roots are labelled as \
explained in the companion paper. In particular each number should range \
between 1 and the rank of the considered Lie algebra, and there should not be \
repeated numbers.\>\"", "\[IndentingNewLine]", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", "CODE", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Initialization", " ", "of", " ", "the", " ", "Higgs", " ", "field", 
         " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"rt", "=", 
        RowBox[{"rootsystem", "[", 
         RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rtaux", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"rt", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"rt", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"poslist", "=", 
        RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Position", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"rt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"rt", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"_", ",", 
               RowBox[{"listhiggs", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "listhiggs", "]"}]}], "}"}]}], 
          "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"higgsfund", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "1"}], 
            RowBox[{"Length", "[", "poslist", "]"}]], 
           RowBox[{
            RowBox[{"coeffhiggs", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"rtaux", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"poslist", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}]}], 
          ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", "1"}], 
            RowBox[{"Length", "[", "cartanhiggs", "]"}]], 
           RowBox[{
            RowBox[{"coeffcartan", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"rt", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", 
               RowBox[{"cartanhiggs", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}]}], ")"}]}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"higgs", "=", 
        RowBox[{"adjointaction", "[", 
         RowBox[{"ADE", ",", "rank", ",", "higgsfund"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Computation", " ", "of", " ", "the", " ", "normalized", " ", 
         "flavor", " ", "group", " ", "generators"}], "*)"}], " ", 
       "\[IndentingNewLine]", 
       RowBox[{"cartancomb", "=", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "1"}], "rank"], 
         RowBox[{
          RowBox[{"t", "[", "j", "]"}], 
          RowBox[{"rt", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "j"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"solfl", "=", 
        RowBox[{
         RowBox[{"Solve", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"comm", "[", 
             RowBox[{"cartancomb", ",", "higgsfund"}], "]"}], "\[Equal]", 
            RowBox[{"0", " ", 
             RowBox[{"IdentityMatrix", "[", 
              RowBox[{"Length", "[", "higgsfund", "]"}], "]"}]}]}], ",", 
           RowBox[{"Array", "[", 
            RowBox[{"t", ",", "rank"}], "]"}]}], "\[IndentingNewLine]", "]"}],
          "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"DiagonalMatrixQ", "[", "higgs", "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"varfl", "=", 
           RowBox[{"Complement", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Array", "[", 
              RowBox[{"t", ",", 
               RowBox[{"{", "rank", "}"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Transpose", "[", 
               RowBox[{"solfl", "/.", 
                RowBox[{"Rule", "\[Rule]", " ", "List"}]}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"flfund", "=", 
           RowBox[{"cartancomb", " ", "/.", "solfl"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"flfundlist", "=", 
           RowBox[{"Table", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"flfund", "/.", 
              RowBox[{"Thread", "[", "\[IndentingNewLine]", 
               RowBox[{"varfl", "\[Rule]", "\[IndentingNewLine]", " ", 
                RowBox[{"Table", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"j", ",", "i"}], "]"}], 
                   RowBox[{"varfl", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Length", "[", "varfl", "]"}]}], "}"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
               "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "varfl", "]"}]}], "}"}]}], 
            "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"fllistnorm", "=", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"adjointaction", "[", 
               RowBox[{"ADE", ",", "rank", ",", "#"}], "]"}], "&"}], "/@", 
             "flfundlist"}], "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{
              RowBox[{"Array", "[", 
               RowBox[{"t", ",", "rank"}], "]"}], "\[Rule]", " ", 
              RowBox[{"Table", "[", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], "]"}]}], 
             "]"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Trivial", " ", "Levi", " ", "case"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"DiagonalMatrixQ", "[", "higgs", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"varfl", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"t", ",", 
             RowBox[{"{", "rank", "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"flfund", "=", "cartancomb"}], " ", ";", 
          "\[IndentingNewLine]", 
          RowBox[{"flfundlist", "=", 
           RowBox[{"rt", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"fllist", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"adjointaction", "[", 
              RowBox[{"ADE", ",", "rank", ",", "#"}], "]"}], "&"}], "/@", 
            "flfundlist"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"fllistnorm", "=", "fllist"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Initialization", " ", "of", " ", "the", " ", "simple", " ", "and", 
         " ", "negative", " ", "roots", " ", "labelling", " ", "L"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"leviroots", "=", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{
              RowBox[{"listlevi", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], 
           "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "listlevi", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"poslistsims", "=", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", "\[IndentingNewLine]", 
            RowBox[{"rt", ",", 
             RowBox[{"{", 
              RowBox[{"_", ",", 
               RowBox[{"leviroots", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], 
            "\[IndentingNewLine]", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "leviroots", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"poslistnegsims", "=", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", "\[IndentingNewLine]", 
            RowBox[{"rt", ",", 
             RowBox[{"{", 
              RowBox[{"_", ",", 
               RowBox[{"-", 
                RowBox[{"leviroots", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], 
            "\[IndentingNewLine]", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "leviroots", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sims", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"adjointaction", "[", 
           RowBox[{"ADE", ",", "rank", ",", "#"}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"rt", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"poslistsims", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", "poslistsims", "]"}]}], "}"}]}], 
          "\[IndentingNewLine]", "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"negsims", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"adjointaction", "[", 
           RowBox[{"ADE", ",", "rank", ",", "#"}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"rt", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", 
              RowBox[{"poslistnegsims", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", "poslistnegsims", "]"}]}], "}"}]}], 
          "\[IndentingNewLine]", "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"On", "[", 
        RowBox[{"Solve", "::", "svars"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "higgs", ",", "fllistnorm", ",", "ADE", ",", "rank", ",", 
         "listlevi"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "following", " ", "function", " ", "prints", " ", "the", " ", 
     "Higgs", " ", "field", " ", "associated", " ", "to", " ", "the", " ", 
     "variables", " ", 
     RowBox[{"{", 
      RowBox[{
      "listhiggs", ",", "coeffhiggs", ",", "cartanhiggs", ",", 
       "coeffcartan"}], "}"}], "in", " ", "the", " ", "adjoint", " ", 
     "representation", " ", "of", " ", "the", " ", "Lie", " ", "algebra", " ",
      "associated", " ", "to", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ADE", ",", "rank"}], "}"}], "."}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintMatrix", "[", 
     RowBox[{
     "ADE_", ",", "rank_", ",", "listhiggs_", ",", "coeffhiggs_", ",", 
      "cartanhiggs_", ",", "coeffcartan_"}], "]"}], ":=", 
    RowBox[{"MatrixForm", "@", 
     RowBox[{
      RowBox[{"initializehiggs", "[", 
       RowBox[{
       "ADE", ",", "rank", ",", "listhiggs", ",", "coeffhiggs", ",", 
        "cartanhiggs", ",", "coeffcartan", ",", 
        RowBox[{"{", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8533357018767304`*^9, 3.853335705814499*^9}, {
   3.853335828972745*^9, 3.853335848393427*^9}, {3.853335909523136*^9, 
   3.8533359125359335`*^9}, 3.853335970881905*^9, {3.8533360732074795`*^9, 
   3.8533360756562843`*^9}, {3.85333615252361*^9, 3.8533361540376043`*^9}, {
   3.853336437501675*^9, 3.853336449202101*^9}, {3.853397624380411*^9, 
   3.8533978382392325`*^9}, {3.8533979584582834`*^9, 
   3.8533979747130613`*^9}, {3.8533980198785777`*^9, 3.853398033123294*^9}, {
   3.8533980818960943`*^9, 3.8533981026397934`*^9}, {3.853398378791922*^9, 
   3.853398427152252*^9}, {3.8533986909077625`*^9, 3.8533986918074675`*^9}, {
   3.8533995462599707`*^9, 3.853399593360611*^9}, {3.853399798587159*^9, 
   3.853399801135331*^9}, {3.8534000533446093`*^9, 3.8534000556796627`*^9}, {
   3.8534019511341133`*^9, 3.853402053683566*^9}, 3.853402123359784*^9, {
   3.853402501413144*^9, 3.8534025571326666`*^9}, {3.8534028131607666`*^9, 
   3.8534028133221006`*^9}, {3.8534029217132607`*^9, 3.853402930821539*^9}, {
   3.85340351029745*^9, 3.853403561198981*^9}, {3.8534036392744446`*^9, 
   3.8534036449437876`*^9}, {3.853403730223178*^9, 3.8534037607144346`*^9}, {
   3.853403895722903*^9, 3.853403975152697*^9}, {3.8534040268030505`*^9, 
   3.853404026913207*^9}, {3.853575373454892*^9, 3.853575940433292*^9}, {
   3.85357600980639*^9, 3.853576405863347*^9}, {3.8535765680812807`*^9, 
   3.853576898746723*^9}, {3.853576930185851*^9, 3.85357708259797*^9}, {
   3.853577201155704*^9, 3.853577205450893*^9}, {3.853577248872278*^9, 
   3.853577301118506*^9}, {3.853577493637391*^9, 3.8535775376345167`*^9}, {
   3.853577699325638*^9, 3.853577727015662*^9}, {3.8535778092539473`*^9, 
   3.853577898892455*^9}, {3.853577930885091*^9, 3.85357801938538*^9}, {
   3.85357815067413*^9, 3.8535781509591007`*^9}, {3.8535782820953608`*^9, 
   3.853578312422866*^9}, 3.853578344860729*^9, {3.853578376459785*^9, 
   3.853578386507155*^9}, {3.853578479680551*^9, 3.8535785937276173`*^9}, 
   3.853578645427628*^9, {3.8535786765959883`*^9, 3.853578712817518*^9}, {
   3.853578767389192*^9, 3.853578935342176*^9}, {3.853579006397479*^9, 
   3.853579019489749*^9}, {3.853579058836595*^9, 3.853579150604268*^9}, {
   3.853579301750148*^9, 3.853579370170924*^9}, {3.853579464717784*^9, 
   3.8535794999775867`*^9}, {3.853579564174714*^9, 3.85357966548354*^9}, {
   3.8535797143589582`*^9, 3.853579760050384*^9}, {3.853579825640251*^9, 
   3.853579863665408*^9}, {3.853688601353532*^9, 3.8536886055772357`*^9}, {
   3.8536886463717766`*^9, 3.853688824887211*^9}, {3.8536888611020565`*^9, 
   3.853688901158247*^9}, {3.853688936299321*^9, 3.853688976776761*^9}, {
   3.8536890213851957`*^9, 3.8536890343690977`*^9}, {3.8536891053425617`*^9, 
   3.853689114910759*^9}, {3.853689154076673*^9, 3.853689302035758*^9}, {
   3.853689333977029*^9, 3.8536893698484755`*^9}, {3.8536894035484934`*^9, 
   3.8536894134213343`*^9}, {3.8536898125727*^9, 3.853689812830577*^9}, {
   3.853689993764292*^9, 3.8536899939961863`*^9}, {3.8536901658753476`*^9, 
   3.853690225258313*^9}, {3.853829637079894*^9, 3.85382973641852*^9}, {
   3.853831776093445*^9, 3.8538317848380365`*^9}, {3.853831873051874*^9, 
   3.853831906533736*^9}, {3.853832000573102*^9, 3.8538320229668555`*^9}, {
   3.853832188506239*^9, 3.8538322415443907`*^9}, {3.8538323778598113`*^9, 
   3.853832381243535*^9}, {3.8538324580099697`*^9, 3.8538324794065003`*^9}, {
   3.8538325838741813`*^9, 3.8538325840662146`*^9}, {3.853833403295751*^9, 
   3.8538334953280897`*^9}, {3.8538335395473623`*^9, 
   3.8538335399802227`*^9}, {3.8538384871118307`*^9, 
   3.8538384962836885`*^9}, {3.8538385362698135`*^9, 
   3.8538385386060534`*^9}, {3.853857482884821*^9, 3.853857483266057*^9}, {
   3.8539100897269382`*^9, 3.853910235650835*^9}, {3.853910274022459*^9, 
   3.853910520938116*^9}, {3.8539105944754715`*^9, 3.8539105962147813`*^9}, {
   3.8539107648784485`*^9, 3.853910772626577*^9}, {3.8541051921828294`*^9, 
   3.854105196143497*^9}, {3.8542605416622143`*^9, 3.854260565090929*^9}, 
   3.8544329643263006`*^9, {3.8552967913404655`*^9, 3.8552968338011675`*^9}, {
   3.8552968684468966`*^9, 3.855296962891373*^9}, {3.8556583633663054`*^9, 
   3.8556584175435586`*^9}, {3.855658588522317*^9, 3.855658614187312*^9}, {
   3.8556586475531387`*^9, 3.8556586480870266`*^9}, {3.855658684936197*^9, 
   3.855658690314191*^9}, {3.8557394639051604`*^9, 3.8557394784709053`*^9}, {
   3.856276514967972*^9, 3.856276605273307*^9}, {3.8562811591080365`*^9, 
   3.8562814675437503`*^9}, {3.8562896115379195`*^9, 3.856289643809202*^9}, 
   3.8562897773433046`*^9, {3.856289851969292*^9, 3.8562898523269615`*^9}, {
   3.856289970329612*^9, 3.856290002869388*^9}, {3.8563221308413057`*^9, 
   3.8563221327264614`*^9}, {3.85632224073879*^9, 3.8563222517110343`*^9}, {
   3.8563222976898484`*^9, 3.856322343800417*^9}, {3.8563225526093874`*^9, 
   3.856322612714819*^9}, {3.856364223246848*^9, 3.85636422369318*^9}, {
   3.8565051495980234`*^9, 3.8565052437038193`*^9}, {3.8617108665866756`*^9, 
   3.861710867569927*^9}, {3.8617700953110623`*^9, 3.8617701540379753`*^9}, {
   3.861770328744297*^9, 3.861770346490774*^9}, 3.8622883664378242`*^9, {
   3.8622887875543118`*^9, 3.862288830863222*^9}, {3.862288872852708*^9, 
   3.8622889221585364`*^9}, {3.8622893484425325`*^9, 
   3.8622893488389015`*^9}, {3.862466426386279*^9, 3.8624664274792805`*^9}, 
   3.862473127475341*^9, {3.8624732191776953`*^9, 3.8624732819742303`*^9}, {
   3.8624740194687843`*^9, 3.862474021119545*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"14209ca7-671d-4955-98dd-1c423c6666ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "function", " ", "takes", " ", "as", " ", 
      "argument", " ", "a", " ", "set", " ", "of", " ", "roots", " ", 
      "\"\<simsroots\>\"", " ", "generating", " ", "a", " ", "regular", " ", 
      "subalgebra", " ", "S", " ", "of", " ", "the", " ", "seven"}], "-", 
     RowBox[{
     "dimensional", " ", "Lie", " ", "algebra", " ", "labelled", " ", "by", 
      " ", "\"\<ADE\>\"", " ", "and", " ", 
      RowBox[{"\"\<rank\>\"", ".", " ", "It"}], " ", "returns", " ", 
      "another", " ", "set", " ", "of", " ", "generators", " ", "of", " ", 
      "S"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "where", " ", "all", " ", "the", " ", "element", " ", "are", " ", 
      "positive", " ", "roots", " ", "of", " ", "the", " ", "seven"}], "-", 
     RowBox[{"dimensional", " ", "gauge", " ", 
      RowBox[{"algebra", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lowesttopositive", "[", 
     RowBox[{"ADE_", ",", "rank_", ",", "simroots_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"highestpos", ",", "highest", ",", 
        RowBox[{"highestfin", "=", 
         RowBox[{"{", "}"}]}], ",", "auxvar", ",", "otherroots", ",", "k", 
        ",", "test", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"highestpos", "=", 
        RowBox[{"Flatten", "@", 
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", " ", 
                  "0"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", "#", "]"}]}], "}"}]}], "]"}], ",", 
               "False"}], "]"}], "&"}], "/@", "simroots"}], ",", "True"}], 
          "\[IndentingNewLine]", "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"highest", "=", 
        RowBox[{"-", 
         RowBox[{"simroots", "[", 
          RowBox[{"[", "highestpos", "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"otherroots", "=", 
        RowBox[{"Delete", "[", 
         RowBox[{"simroots", ",", 
          RowBox[{"Partition", "[", 
           RowBox[{"highestpos", ",", "1"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "highest", "]"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ";", "\[IndentingNewLine]", 
          RowBox[{"auxvar", "=", 
           RowBox[{"highest", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"While", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"auxvar", ".", 
                    RowBox[{"cartanmatrix", "[", 
                    RowBox[{"ADE", ",", "rank"}], "]"}], ".", 
                    RowBox[{"otherroots", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "otherroots", "]"}]}], "}"}]}], 
                  "]"}], ",", "1"}], "]"}], "=!=", 
               RowBox[{"{", "}"}]}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{"k", "<=", "10"}], ")"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"test", "=", 
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"auxvar", ".", 
                    RowBox[{"cartanmatrix", "[", 
                    RowBox[{"ADE", ",", "rank"}], "]"}], ".", 
                    RowBox[{"otherroots", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "otherroots", "]"}]}], "}"}]}], 
                  "]"}], ",", "1"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"auxvar", "=", 
              RowBox[{"auxvar", " ", "-", 
               RowBox[{"otherroots", "[", 
                RowBox[{"[", "test", "]"}], "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"k", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"highestfin", "=", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"highestfin", ",", "auxvar"}], "]"}]}]}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "highestfin", "]"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"otherroots", "=", 
          RowBox[{"Insert", "[", 
           RowBox[{"otherroots", ",", 
            RowBox[{"highestfin", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", 
            RowBox[{"highestpos", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "otherroots"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
    "The", " ", "following", " ", "function", " ", "prints", " ", "the", " ", 
     "data", " ", "describing", " ", "the", " ", "Higgs", " ", "Branch", " ", 
     "of", " ", "the", " ", "theory", " ", "associated", " ", "to", " ", 
     "the", " ", "branes", " ", "system", " ", "described", " ", "by", " ", 
     "the", " ", "Higgs", " ", 
     RowBox[{"field", "."}]}], " ", "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HbData", "[", 
     RowBox[{
     "ADE_", ",", "rank_", ",", "simsrt_", ",", "listhiggs_", ",", 
      "coeffhiggs_", ",", "cartanhiggs_", ",", "coeffcartan_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "rt", ",", "cartanmat", ",", "\[IndentingNewLine]", "simsrtmod", ",", 
        "\[IndentingNewLine]", "discretegroupgen", ",", "\[IndentingNewLine]",
         "discretegrouporders"}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Off", "[", 
        RowBox[{"Solve", "::", "svars"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Testing", " ", "the", " ", "simsrt", " ", "inserted"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"simsrtmod", "=", 
        RowBox[{"lowesttopositive", "[", 
         RowBox[{"ADE", ",", "rank", ",", "simsrt"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rt", "=", 
        RowBox[{"PrintRootSystem", "[", 
         RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"rt", ",", 
                RowBox[{
                 RowBox[{"simsrtmod", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "-", 
                 RowBox[{"simsrtmod", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "simsrtmod", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"Length", "[", "simsrtmod", "]"}]}], "}"}]}], "]"}], 
            "\[IndentingNewLine]", "]"}], ",", "True"}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<Please insert, as seventh argument of the function, a List of \
positive roots. The roots will be the simple roots of the considered \
subalgebra. The roots are labelled as explained in 2205.01125.\>\"", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cartanmat", "=", 
        RowBox[{"cartanmatrix", "[", 
         RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"simsrtmod", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ".", "cartanmat", ".", 
                  RowBox[{"simsrtmod", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "\[Equal]", " ", "0"}], 
                ")"}], "||", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"simsrtmod", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ".", "cartanmat", ".", 
                  RowBox[{"simsrtmod", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "\[Equal]", " ", 
                 RowBox[{"-", "1"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "simsrtmod", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"Length", "[", "simsrtmod", "]"}]}], "}"}]}], "]"}], 
            "\[IndentingNewLine]", "]"}], ",", "False"}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
         "Print", "[", 
          "\"\<Please insert, as seventh argument of the function, a List of \
positive roots. The roots will be the simple roots of the considered \
subalgebra. The roots are labelled as explained in 2205.01125.\>\"", 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Flavor", " ", "group", " ", "inflated", " ", "nodes"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"simsrt", "===", 
          RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\[IndentingNewLine]", 
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"rank", " ", "\[NotEqual]", "1"}], ",", 
            RowBox[{"StringForm", "[", 
             RowBox[{
             "\"\<All the nodes of the Dynkin diagram are resolved, the \
flavor group is U(1\!\(\*SuperscriptBox[\()\), \(``\)]\).\>\"", ",", "rank"}],
              "]"}], ",", "\[IndentingNewLine]", "True", ",", 
            "\[IndentingNewLine]", 
            "\"\<All the nodes of the Dynkin diagram are resolved, the flavor \
group is U(1).\>\""}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Flatten", "@", 
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Array", "[", 
                RowBox[{"t", ",", "rank"}], "]"}], "/.", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{"simsrt", ".", 
                   RowBox[{"Array", "[", 
                    RowBox[{"t", ",", "rank"}], "]"}]}], "\[Equal]", "0"}], 
                 "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"t", "[", "a_", "]"}], "\[Rule]", " ", "1"}]}], ",", 
             "1"}], "]"}]}], "=!=", 
          RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\[IndentingNewLine]", 
          RowBox[{"StringForm", "[", 
           RowBox[{
           "\"\<The resolved nodes of the Dynkin diagram are at position `` \
(following the convention of 2205.01125).\\nThe flavor group is \
U(1\!\(\*SuperscriptBox[\()\), \(``\)]\).\>\"", ",", 
            RowBox[{"Flatten", "@", 
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Array", "[", 
                  RowBox[{"t", ",", "rank"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{"Solve", "[", 
                   RowBox[{
                    RowBox[{"simsrt", ".", 
                    RowBox[{"Array", "[", 
                    RowBox[{"t", ",", "rank"}], "]"}]}], "\[Equal]", "0"}], 
                   "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
                RowBox[{
                 RowBox[{"t", "[", "a_", "]"}], "\[Rule]", " ", "1"}]}], ",", 
               "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"Length", "@", 
             RowBox[{"Flatten", "@", 
              RowBox[{"Position", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Array", "[", 
                   RowBox[{"t", ",", "rank"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{"simsrt", ".", 
                    RowBox[{"Array", "[", 
                    RowBox[{"t", ",", "rank"}], "]"}]}], "\[Equal]", "0"}], 
                    "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
                 RowBox[{
                  RowBox[{"t", "[", "a_", "]"}], "\[Rule]", " ", "1"}]}], ",",
                 "1"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Flatten", "@", 
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Array", "[", 
                RowBox[{"t", ",", "rank"}], "]"}], "/.", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{"simsrt", ".", 
                   RowBox[{"Array", "[", 
                    RowBox[{"t", ",", "rank"}], "]"}]}], "\[Equal]", "0"}], 
                 "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"t", "[", "a_", "]"}], "\[Rule]", " ", "1"}]}], ",", 
             "1"}], "]"}]}], "==", 
          RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
         "Print", "[", "\[IndentingNewLine]", 
          "\"\<The threefold can not be crepantly resolved. The flavor group \
is trivial.\>\"", "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Discrete", " ", "groups", " ", "computation"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"simsrt", "=!=", 
          RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"discretegroupgen", "=", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"initializehiggs", "[", "\[IndentingNewLine]", 
               RowBox[{"ADE", ",", "rank", ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"t", "[", "i", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/.", 
             RowBox[{"discretegroupsgen", "[", 
              RowBox[{"ADE", ",", "rank", ",", "simsrtmod"}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"t", "[", "a_", "]"}], "\[Rule]", " ", "0"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"discretegroupsgen", "[", 
              RowBox[{"ADE", ",", "rank", ",", "simsrtmod"}], "]"}], "=!=", 
             RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"discretegrouporders", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"Union", "[", 
                 RowBox[{"DeleteCases", "[", 
                  RowBox[{"#", ",", "1"}], "\[IndentingNewLine]", "]"}], 
                 "]"}], "&"}], "/@", 
               RowBox[{"Denominator", "/@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Array", "[", 
                   RowBox[{"t", ",", "rank"}], "]"}], "/.", 
                  RowBox[{"discretegroupsgen", "[", 
                   RowBox[{"ADE", ",", "rank", ",", "simsrt"}], "]"}]}], 
                 ")"}]}]}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\[IndentingNewLine]", 
              RowBox[{"Which", "[", "\[IndentingNewLine]", 
               RowBox[{"True", ",", "\[IndentingNewLine]", 
                RowBox[{"StringForm", "[", "\[IndentingNewLine]", 
                 RowBox[{
                 "\"\<The discrete group is the direct product of the \
following factors: ``.\\n\>\"", ",", "\[IndentingNewLine]", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    SubscriptBox["\[DoubleStruckCapitalZ]", 
                    RowBox[{"discretegrouporders", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "discretegrouporders", "]"}]}], 
                    "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
               "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}]}], 
            ",", "\[IndentingNewLine]", "True", ",", "\[IndentingNewLine]", 
            RowBox[{
            "Print", "[", "\"\<Trivial discrete group\\n\>\"", "]"}]}], 
           "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", "True",
          ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"discretegroupgen", "=", 
           RowBox[{"0", 
            RowBox[{
             RowBox[{"initializehiggs", "[", "\[IndentingNewLine]", 
              RowBox[{"ADE", ",", "rank", ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"t", "[", "i", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
          "Print", "[", "\"\<Trivial discrete group\\n\>\"", "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<HIGGS BRANCH DATA:\\n\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"modesbrancheddetailed", "@@", 
        RowBox[{"Join", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"initializehiggs", "[", "\[IndentingNewLine]", 
             RowBox[{
             "ADE", ",", "rank", ",", "listhiggs", ",", "coeffhiggs", ",", 
              "cartanhiggs", ",", "coeffcartan", ",", 
              RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], ",", 
            RowBox[{"-", "1"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"simsrtmod", ",", "discretegroupgen"}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"On", "[", 
        RowBox[{"Solve", "::", "svars"}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Overloaded", " ", "version", " ", "of", " ", "the", " ", "previous", 
      " ", 
      RowBox[{"function", ".", " ", "It"}], " ", "takes", " ", "as", " ", 
      "arguments", " ", "the", " ", "ADE", " ", "type", " ", "and", " ", 
      "the", " ", "rank", " ", "of", " ", "the", " ", "7", "d", " ", "gauge", 
      " ", "algebra"}], ",", " ", 
     RowBox[{
     "the", " ", "simple", " ", "roots", " ", "labelling", " ", "the", " ", 
      "subalgebra", " ", "where", " ", "the", " ", "Higgs", " ", "field", " ",
       "resides"}], ",", " ", 
     RowBox[{
     "and", " ", "the", " ", "Higgs", " ", "field", " ", "in", " ", "the", 
      " ", "fundamental", " ", 
      RowBox[{"representation", ".", " ", "The"}], " ", "function", " ", 
      "prompts", " ", "the", " ", "Higgs", " ", "branch", " ", 
      RowBox[{"data", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HbData", "[", 
     RowBox[{"ADE_", ",", "rank_", ",", "simsrt_", ",", "higgsinput_"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "higgsdata", ",", "\[IndentingNewLine]", "listhiggs", ",", 
        "\[IndentingNewLine]", "coeffhiggs", ",", "\[IndentingNewLine]", 
        "cartanhiggs", ",", "\[IndentingNewLine]", "coeffcartan", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "variables", " ", "of", " ", "the", " ", "previous", " ", "HbData"}],
          "*)"}], "\[IndentingNewLine]", "rt", ",", "cartanmat", ",", 
        "\[IndentingNewLine]", "simsrtmod", ",", "\[IndentingNewLine]", 
        "discretegroupgen", ",", "\[IndentingNewLine]", 
        "discretegrouporders"}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"higgsdata", "=", 
        RowBox[{"ExtractRootDec", "[", 
         RowBox[{"ADE", ",", "rank", ",", "higgsinput"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"listhiggs", "=", 
        RowBox[{"higgsdata", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"coeffhiggs", "=", 
        RowBox[{"higgsdata", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"cartanhiggs", "=", 
        RowBox[{"higgsdata", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"coeffcartan", "=", 
        RowBox[{"higgsdata", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Off", "[", 
        RowBox[{"Solve", "::", "svars"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Testing", " ", "the", " ", "simsrt", " ", "inserted"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"simsrtmod", "=", 
        RowBox[{"lowesttopositive", "[", 
         RowBox[{"ADE", ",", "rank", ",", "simsrt"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rt", "=", 
        RowBox[{"PrintRootSystem", "[", 
         RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"rt", ",", 
                RowBox[{
                 RowBox[{"simsrtmod", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "-", 
                 RowBox[{"simsrtmod", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "simsrtmod", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"Length", "[", "simsrtmod", "]"}]}], "}"}]}], "]"}], 
            "\[IndentingNewLine]", "]"}], ",", "True"}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<Please insert, as seventh argument of the function, a List of \
positive roots. The roots will be the simple roots of the considered \
subalgebra. The roots are labelled as explained in 2205.01125.\>\"", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cartanmat", "=", 
        RowBox[{"cartanmatrix", "[", 
         RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"simsrtmod", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ".", "cartanmat", ".", 
                  RowBox[{"simsrtmod", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "\[Equal]", " ", "0"}], 
                ")"}], "||", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"simsrtmod", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ".", "cartanmat", ".", 
                  RowBox[{"simsrtmod", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "\[Equal]", " ", 
                 RowBox[{"-", "1"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "simsrtmod", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"Length", "[", "simsrtmod", "]"}]}], "}"}]}], "]"}], 
            "\[IndentingNewLine]", "]"}], ",", "False"}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
         "Print", "[", 
          "\"\<Please insert, as seventh argument of the function, a List of \
positive roots. The roots will be the simple roots of the considered \
subalgebra. The roots are labelled as explained in 2205.01125.\>\"", 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Flavor", " ", "group", " ", "inflated", " ", 
         RowBox[{"nodes", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"simsrt", "===", 
          RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\[IndentingNewLine]", 
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"rank", " ", "\[NotEqual]", "1"}], ",", 
            RowBox[{"StringForm", "[", 
             RowBox[{
             "\"\<All the nodes of the Dynkin diagram are resolved, the \
flavor group is U(1\!\(\*SuperscriptBox[\()\), \(``\)]\).\>\"", ",", "rank"}],
              "]"}], ",", "\[IndentingNewLine]", "True", ",", 
            "\[IndentingNewLine]", 
            "\"\<All the nodes of the Dynkin diagram are resolved, the flavor \
group is U(1).\>\""}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
          "]"}], ",", "\[IndentingNewLine]", "True", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\[IndentingNewLine]", 
          RowBox[{"StringForm", "[", 
           RowBox[{
           "\"\<The resolved nodes of the Dynkin diagram are at position `` \
(following the convention of 2205.01125).\\nThe flavor group is \
U(1\!\(\*SuperscriptBox[\()\), \(``\)]\).\>\"", ",", 
            RowBox[{"Flatten", "@", 
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Array", "[", 
                  RowBox[{"t", ",", "rank"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{"Solve", "[", 
                   RowBox[{
                    RowBox[{"simsrt", ".", 
                    RowBox[{"Array", "[", 
                    RowBox[{"t", ",", "rank"}], "]"}]}], "\[Equal]", "0"}], 
                   "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
                RowBox[{
                 RowBox[{"t", "[", "a_", "]"}], "\[Rule]", " ", "1"}]}], ",", 
               "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"Length", "@", 
             RowBox[{"Flatten", "@", 
              RowBox[{"Position", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Array", "[", 
                   RowBox[{"t", ",", "rank"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{"simsrt", ".", 
                    RowBox[{"Array", "[", 
                    RowBox[{"t", ",", "rank"}], "]"}]}], "\[Equal]", "0"}], 
                    "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
                 RowBox[{
                  RowBox[{"t", "[", "a_", "]"}], "\[Rule]", " ", "1"}]}], ",",
                 "1"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Discrete", " ", "groups", " ", "computation"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"simsrt", "=!=", 
          RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"discretegroupgen", "=", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"initializehiggs", "[", "\[IndentingNewLine]", 
               RowBox[{"ADE", ",", "rank", ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"t", "[", "i", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/.", 
             RowBox[{"discretegroupsgen", "[", 
              RowBox[{"ADE", ",", "rank", ",", "simsrtmod"}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"t", "[", "a_", "]"}], "\[Rule]", " ", "0"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"discretegroupsgen", "[", 
              RowBox[{"ADE", ",", "rank", ",", "simsrtmod"}], "]"}], "=!=", 
             RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"discretegrouporders", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"Union", "[", 
                 RowBox[{"DeleteCases", "[", 
                  RowBox[{"#", ",", "1"}], "\[IndentingNewLine]", "]"}], 
                 "]"}], "&"}], "/@", 
               RowBox[{"Denominator", "/@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Array", "[", 
                   RowBox[{"t", ",", "rank"}], "]"}], "/.", 
                  RowBox[{"discretegroupsgen", "[", 
                   RowBox[{"ADE", ",", "rank", ",", "simsrt"}], "]"}]}], 
                 ")"}]}]}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\[IndentingNewLine]", 
              RowBox[{"Which", "[", "\[IndentingNewLine]", 
               RowBox[{"True", ",", "\[IndentingNewLine]", 
                RowBox[{"StringForm", "[", "\[IndentingNewLine]", 
                 RowBox[{
                 "\"\<The discrete group is the direct product of the \
following factors: ``.\\n\>\"", ",", "\[IndentingNewLine]", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    SubscriptBox["\[DoubleStruckCapitalZ]", 
                    RowBox[{"discretegrouporders", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "discretegrouporders", "]"}]}], 
                    "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
               "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}]}], 
            ",", "\[IndentingNewLine]", "True", ",", "\[IndentingNewLine]", 
            RowBox[{
            "Print", "[", "\"\<Trivial discrete group\\n\>\"", "]"}]}], 
           "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", "True",
          ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"discretegroupgen", "=", 
           RowBox[{"0", 
            RowBox[{
             RowBox[{"initializehiggs", "[", "\[IndentingNewLine]", 
              RowBox[{"ADE", ",", "rank", ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"t", "[", "i", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
          "Print", "[", "\"\<Trivial discrete group\\n\>\"", "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<HIGGS BRANCH DATA:\\n\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"modesbrancheddetailed", "@@", 
        RowBox[{"Join", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"initializehiggs", "[", "\[IndentingNewLine]", 
             RowBox[{
             "ADE", ",", "rank", ",", "listhiggs", ",", "coeffhiggs", ",", 
              "cartanhiggs", ",", "coeffcartan", ",", 
              RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], ",", 
            RowBox[{"-", "1"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"simsrtmod", ",", "discretegroupgen"}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"On", "[", 
        RowBox[{"Solve", "::", "svars"}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8533987589704957`*^9, 3.8533988228755646`*^9}, {
   3.8538574466870975`*^9, 3.853857451573914*^9}, {3.853909438032702*^9, 
   3.8539096498039417`*^9}, {3.8539135353372602`*^9, 
   3.8539136013514433`*^9}, {3.8541051969633217`*^9, 3.854105197601021*^9}, {
   3.8542600159899144`*^9, 3.854260018712237*^9}, {3.854260049270854*^9, 
   3.8542600506515665`*^9}, {3.854260329564996*^9, 3.85426034130797*^9}, 
   3.855739526938656*^9, {3.856276611611883*^9, 3.856276616398904*^9}, {
   3.8569384749713783`*^9, 3.8569385191331377`*^9}, {3.856938777513649*^9, 
   3.8569388623187027`*^9}, {3.861288143393488*^9, 3.8612881445008545`*^9}, {
   3.861288254488614*^9, 3.8612882589012175`*^9}, {3.8612884716307125`*^9, 
   3.8612884959397383`*^9}, {3.861289011676008*^9, 3.861289028969497*^9}, {
   3.861289959377326*^9, 3.8612899716554265`*^9}, {3.861290265656722*^9, 
   3.8612902658914013`*^9}, {3.8613324940514975`*^9, 
   3.8613324980577497`*^9}, {3.8616925735349274`*^9, 3.861692591996984*^9}, {
   3.861692622727357*^9, 3.8616926608161783`*^9}, {3.861710250552945*^9, 
   3.8617102907175407`*^9}, {3.8617103234420795`*^9, 3.861710449055257*^9}, {
   3.861710554915065*^9, 3.8617105747756605`*^9}, {3.861768744709109*^9, 
   3.861768747782322*^9}, {3.861768786748849*^9, 3.8617687892656617`*^9}, {
   3.86176891283471*^9, 3.861769014360447*^9}, {3.86176988891049*^9, 
   3.861769891441565*^9}, {3.8617703537337036`*^9, 3.861770359374864*^9}, {
   3.8617840717101245`*^9, 3.861784071912687*^9}, {3.861784482942012*^9, 
   3.8617845722560816`*^9}, {3.862284614993713*^9, 3.86228461929323*^9}, {
   3.8622849423848085`*^9, 3.8622849930150213`*^9}, {3.8622850357325354`*^9, 
   3.8622850590581245`*^9}, {3.8622850978788013`*^9, 3.862285142998895*^9}, {
   3.862288105096882*^9, 3.8622881052996273`*^9}, {3.862288142216524*^9, 
   3.8622881424800014`*^9}, {3.8622893727151957`*^9, 
   3.8622894215299807`*^9}, {3.862289463358692*^9, 3.8622895071664276`*^9}, {
   3.862289572534217*^9, 3.8622896583373003`*^9}, {3.862289730927221*^9, 
   3.8622897632606945`*^9}, {3.8622897993474426`*^9, 
   3.8622898105094757`*^9}, {3.8622899435357213`*^9, 3.862290024518068*^9}, {
   3.862290112897797*^9, 3.8622901244820614`*^9}, {3.8622903364951987`*^9, 
   3.862290384158676*^9}, {3.862290415410629*^9, 3.8622905553521843`*^9}, {
   3.8622906776437807`*^9, 3.8622906911059895`*^9}, {3.862290722076009*^9, 
   3.862290726334915*^9}, {3.862290811090523*^9, 3.8622908664175377`*^9}, 
   3.8622909280848465`*^9, {3.862299337017503*^9, 3.862299432405525*^9}, 
   3.8622995069926395`*^9, {3.862367304857155*^9, 3.8623674047311506`*^9}, {
   3.862367490107158*^9, 3.862367520030699*^9}, {3.8623896701677775`*^9, 
   3.86238967158173*^9}, {3.8624661689978495`*^9, 3.862466180014429*^9}, 
   3.862466338919651*^9, {3.862466372898065*^9, 3.862466384940545*^9}, {
   3.862466428890273*^9, 3.862466448552643*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"8833841b-34b7-4e93-85e7-8a7f6d2f5d06"]
}, Closed]],

Cell[CellGroupData[{

Cell["Higgs field decomposition in roots notation", "Chapter",
 CellChangeTimes->{{3.8534014244879203`*^9, 3.85340142752849*^9}, {
   3.8562819868209553`*^9, 3.856281990352167*^9}, 3.8597971898919706`*^9, 
   3.8612907199997487`*^9},ExpressionUUID->"172c0ce1-a396-4016-bd78-\
55c12ee70f15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "is", " ", "used", " ", 
     "to", " ", "extract"}], ",", 
    RowBox[{
    "from", " ", "the", " ", "Higgs", " ", "fields", " ", "appearing", " ", 
     RowBox[{"in", " ", "[", "Auth", "]"}]}], ",", 
    RowBox[{
    "the", " ", "data", " ", 
     "\"\<ADE_, rank_, listhiggs_, coeffhiggs_, cartanhiggs_, \
coeffcartanused_\>\"", " ", "in", " ", "the", " ", "function", "\n", 
     RowBox[{
      RowBox[{"HbData", "[", 
       RowBox[{
       "ADE_", ",", "rank_", ",", "listhiggs_", ",", "coeffhiggs_", ",", 
        "cartanhiggs_", ",", "coeffcartan_", ",", "listlevi_"}], "]"}], ".", 
      "\[IndentingNewLine]", "It"}], " ", "can", " ", "also", " ", "be", " ", 
     "used", " ", "to", " ", "extract", " ", "data", " ", "from", " ", "the", 
     " ", "Higgs", " ", "fieds", " ", "appearing", " ", 
     RowBox[{
      RowBox[{"in", " ", "[", "Auth", "]"}], ".", " ", "We"}], " ", "refer", 
     " ", "to", " ", "the", " ", "Appendices", " ", "of", " ", "the", " ", 
     "companion", " ", "paper", " ", "for", " ", "a", " ", "more", " ", 
     "detailed", " ", "description", " ", "of", " ", "the", " ", 
     RowBox[{"Output", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "is", " ", "used", " ", 
     "to", " ", "extract"}], ",", 
    RowBox[{
    "from", " ", "the", " ", "Higgs", " ", "fields", " ", "appearing", " ", 
     RowBox[{"in", " ", "[", "Auth", "]"}]}], ",", 
    RowBox[{
    "the", " ", "data", " ", 
     "\"\<ADE_, rank_, listhiggs_, coeffhiggs_, cartanhiggs_, \
coeffcartanused_\>\"", " ", "in", " ", "the", " ", "function", "\n", 
     RowBox[{
      RowBox[{"HbData", "[", 
       RowBox[{
       "ADE_", ",", "rank_", ",", "listhiggs_", ",", "coeffhiggs_", ",", 
        "cartanhiggs_", ",", "coeffcartan_", ",", "listlevi_"}], "]"}], ".", 
      "\[IndentingNewLine]", "It"}], " ", "can", " ", "also", " ", "be", " ", 
     "used", " ", "to", " ", "extract", " ", "data", " ", "from", " ", "the", 
     " ", "Higgs", " ", "fieds", " ", "appearing", " ", 
     RowBox[{
      RowBox[{"in", " ", "[", "Auth", "]"}], ".", " ", "We"}], " ", "refer", 
     " ", "to", " ", "the", " ", "Appendices", " ", "of", " ", "the", " ", 
     "companion", " ", "paper", " ", "for", " ", "a", " ", "more", " ", 
     "detailed", " ", "description", " ", "of", " ", "the", " ", 
     RowBox[{"Output", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ExtractRootDec", "[", 
    RowBox[{"ADE_", ",", "rank_", ",", "higgsinput_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rt", ",", "rtaux", ",", "adeelement", ",", "poshg"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Off", "[", 
       RowBox[{"Solve", "::", "svars"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"rt", "=", 
       RowBox[{"rootsystem", "[", 
        RowBox[{"ADE", ",", "rank"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rtaux", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"rt", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"rt", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"Thread", "[", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rt", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"t", "[", "i", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "rank"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "rank"}], "}"}]}], "]"}]}], "}"}], 
          "\[IndentingNewLine]", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"adeelement", "=", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", "1"}], 
         RowBox[{"Length", "[", "rtaux", "]"}]], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"1", ",", "j"}], "]"}], 
         RowBox[{
          RowBox[{"Transpose", "[", "rtaux", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "j"}], "]"}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "We", " ", "write", " ", "the", " ", "root", " ", "vectors", " ", 
         "of", " ", 
         SubscriptBox["A", "k"]}], ",", 
        SubscriptBox["D", "j"], ",", " ", 
        RowBox[{"in", " ", "the", " ", "fundamental", " ", 
         RowBox[{"representations", ".", " ", "We"}], " ", "write", " ", 
         "the", " ", "root", " ", "vectors", " ", "of", " ", 
         SubscriptBox["E", "6"], " ", "in", " ", "the", " ", "27", " ", 
         RowBox[{"representation", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"soldec", "=", 
       RowBox[{
        RowBox[{"Solve", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"higgsinput", "\[Equal]", "adeelement"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"1", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "rtaux", "]"}]}], "}"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"poshg", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"soldec", "/.", 
            RowBox[{"Rule", "\[Rule]", " ", "List"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"_", ",", " ", "0"}], "}"}]}], "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"1", ",", "j_"}], "]"}], "\[Rule]", " ", "j"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "Output", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"On", "[", 
       RowBox[{"Solve", "::", "svars"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "ADE", ",", "\[IndentingNewLine]", "rank", ",", "\[IndentingNewLine]", 
        RowBox[{"DeleteCases", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Transpose", "[", "rtaux", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"poshg", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"t", "[", "_", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
           "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Take", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"poshg", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Length", "[", "\[IndentingNewLine]", 
           RowBox[{"DeleteCases", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Transpose", "[", "rtaux", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"poshg", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"t", "[", "_", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
              "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
           "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Which", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cases", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Transpose", "[", "rtaux", "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"poshg", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"t", "[", "_", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
                "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
             "/.", 
             RowBox[{
              RowBox[{"t", "[", "j_", "]"}], "\[Rule]", " ", "j"}]}], ")"}], 
           "\[Equal]", " ", 
           RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", "True", ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Transpose", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Cases", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Transpose", "[", "rtaux", "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"poshg", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"t", "[", "_", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
                "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
             "/.", 
             RowBox[{
              RowBox[{"t", "[", "j_", "]"}], "\[Rule]", " ", "j"}]}], 
            "\[IndentingNewLine]", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Take", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"poshg", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"-", 
           RowBox[{"Length", "[", "\[IndentingNewLine]", 
            RowBox[{"Cases", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Transpose", "[", "rtaux", "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"poshg", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"t", "[", "_", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "rank"}], "}"}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
            "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.853399401327446*^9, {3.853399449689443*^9, 3.853399528618681*^9}, {
   3.8533996011017675`*^9, 3.8533996173721437`*^9}, {3.8533997944222736`*^9, 
   3.8533997958591485`*^9}, {3.8533998292790546`*^9, 3.853399871356554*^9}, {
   3.8533999163653183`*^9, 3.853399929379081*^9}, {3.853400029701993*^9, 
   3.8534000303031254`*^9}, {3.853400078354062*^9, 3.8534000785584927`*^9}, {
   3.853400122607933*^9, 3.8534001796533957`*^9}, {3.8534002196976247`*^9, 
   3.8534002218111925`*^9}, {3.8534002826109467`*^9, 3.853400331994958*^9}, {
   3.853400532848802*^9, 3.85340058889958*^9}, 3.8534006440097075`*^9, {
   3.8534006960425377`*^9, 3.8534007029552526`*^9}, {3.853400805369074*^9, 
   3.853401018832634*^9}, {3.8534010497497673`*^9, 3.8534010515012903`*^9}, {
   3.8534010840421677`*^9, 3.853401275550212*^9}, {3.853401312082429*^9, 
   3.853401414600143*^9}, {3.8534017701347065`*^9, 3.8534017702410355`*^9}, {
   3.8534018632107954`*^9, 3.8534018791272564`*^9}, {3.853404341868326*^9, 
   3.8534044072447205`*^9}, {3.8534044550326867`*^9, 3.853404474060236*^9}, {
   3.8537680852749014`*^9, 3.853768097490796*^9}, {3.8537681383641706`*^9, 
   3.853768148129903*^9}, {3.853768202767928*^9, 3.8537683455504723`*^9}, {
   3.8537685723311677`*^9, 3.8537686647725716`*^9}, {3.853768710124815*^9, 
   3.853768745284428*^9}, {3.853768825134794*^9, 3.8537689210808907`*^9}, {
   3.8537689593515606`*^9, 3.853768981091107*^9}, {3.8537690219929657`*^9, 
   3.8537690378134756`*^9}, {3.8537691164106846`*^9, 3.8537691272652755`*^9}, 
   3.853825113346079*^9, {3.853825801893566*^9, 3.853825839417448*^9}, {
   3.8538258854564066`*^9, 3.853825888189933*^9}, {3.8538261538085957`*^9, 
   3.8538261822922225`*^9}, {3.8538373886317883`*^9, 3.853837390233432*^9}, {
   3.8539079663157234`*^9, 3.8539081387572107`*^9}, {3.85391099154775*^9, 
   3.8539109977201705`*^9}, {3.85391345685376*^9, 3.853913476727359*^9}, {
   3.853913742401945*^9, 3.8539137494967766`*^9}, {3.8541051299439673`*^9, 
   3.854105148775668*^9}, 3.8541051982527657`*^9, {3.854260061935655*^9, 
   3.8542600639637833`*^9}, 3.8542603470659966`*^9, {3.8562770631295815`*^9, 
   3.8562770818856883`*^9}, {3.8562775192516265`*^9, 3.856277520745757*^9}, {
   3.8565925769628563`*^9, 3.8565925844034405`*^9}, {3.856594345760714*^9, 
   3.8565943463990145`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"fa7d1acc-230b-409a-a3bb-7224c3d75e9f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Title",
 CellChangeTimes->{{3.853399040286621*^9, 3.853399042106346*^9}, {
   3.855248324345295*^9, 3.8552483250235877`*^9}, 
   3.861288618506674*^9},ExpressionUUID->"c84302d1-c2f3-4b6b-8cd2-\
e2cc184b6683"],

Cell[CellGroupData[{

Cell[TextData[{
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "1"], TraditionalForm]],ExpressionUUID->
  "cbcbec23-381d-4f28-a761-eb6bda1195a5"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "1"], TraditionalForm]],ExpressionUUID->
  "467eb07e-a5bd-4ab4-a29c-bab274710aa6"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.853398881884223*^9, 3.8533989005549345`*^9}, {
  3.853686109359686*^9, 3.853686110839181*^9}, {3.8562896791089525`*^9, 
  3.8562896799134016`*^9}, {3.862367011213109*^9, 
  3.862367011377784*^9}},ExpressionUUID->"47afc22b-6a6a-4e8e-a365-\
c43dac2f3b51"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rank", "=", "1"}], ";", " ", 
  RowBox[{"ADE", " ", "=", "A"}], ";", 
  RowBox[{"listhiggs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffhiggs", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"cartanhiggs", "=", 
   RowBox[{"{", "1", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffcartan", "=", 
   RowBox[{"{", "w", "}"}]}], ";", 
  RowBox[{"simsrt", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"HbData", "[", 
  RowBox[{
  "ADE", ",", "rank", ",", "simsrt", ",", "listhiggs", ",", "coeffhiggs", ",",
    "cartanhiggs", ",", "coeffcartan"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8533985273868885`*^9, 3.853398550747033*^9}, {
   3.853685998489613*^9, 3.853686140287945*^9}, {3.853686183853225*^9, 
   3.8536861895359497`*^9}, {3.853689998486061*^9, 3.853689999279476*^9}, 
   3.8541051989283233`*^9, {3.861784139905026*^9, 3.8617841407312717`*^9}, 
   3.8617841956601734`*^9, {3.8622898589539804`*^9, 3.8622898673348413`*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"16178620-4d47-404a-b7e1-eacb6a7d2b7a"],

Cell[CellGroupData[{

Cell[BoxData["\<\"All the nodes of the Dynkin diagram are resolved, the \
flavor group is U(1).\"\>"], "Print",
 CellChangeTimes->{
  3.8536884017875333`*^9, 3.8536897549981594`*^9, {3.8536899755258093`*^9, 
   3.853689999777096*^9}, 3.8536912943331175`*^9, 3.853767832821165*^9, 
   3.854179747541649*^9, 3.8542598440017867`*^9, 3.8542611072349396`*^9, 
   3.85426121970774*^9, 3.85504410115191*^9, 3.8557396101457577`*^9, 
   3.8562790292386856`*^9, 3.856279198512656*^9, 3.856288785203039*^9, 
   3.856288870700242*^9, {3.856289681408761*^9, 3.8562896888841715`*^9}, 
   3.8563219910720243`*^9, 3.8566831844940634`*^9, 3.8569526013699665`*^9, 
   3.857045820536414*^9, 3.858349683151148*^9, 3.8591764625999975`*^9, 
   3.859442617510009*^9, 3.861447146209364*^9, 3.861779185062365*^9, {
   3.861784114902377*^9, 3.86178414138559*^9}, {3.8617845877898026`*^9, 
   3.861784609561117*^9}, 3.8622898251440907`*^9, {3.862289861420882*^9, 
   3.862289867905339*^9}, 3.8623670137941437`*^9, 3.86246619583432*^9, 
   3.8624665056166344`*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"56b726ae-1829-449a-a81a-2b061b460baa"],

Cell[BoxData["\<\"Trivial discrete group\\n\"\>"], "Print",
 CellChangeTimes->{
  3.8536884017875333`*^9, 3.8536897549981594`*^9, {3.8536899755258093`*^9, 
   3.853689999777096*^9}, 3.8536912943331175`*^9, 3.853767832821165*^9, 
   3.854179747541649*^9, 3.8542598440017867`*^9, 3.8542611072349396`*^9, 
   3.85426121970774*^9, 3.85504410115191*^9, 3.8557396101457577`*^9, 
   3.8562790292386856`*^9, 3.856279198512656*^9, 3.856288785203039*^9, 
   3.856288870700242*^9, {3.856289681408761*^9, 3.8562896888841715`*^9}, 
   3.8563219910720243`*^9, 3.8566831844940634`*^9, 3.8569526013699665`*^9, 
   3.857045820536414*^9, 3.858349683151148*^9, 3.8591764625999975`*^9, 
   3.859442617510009*^9, 3.861447146209364*^9, 3.861779185062365*^9, {
   3.861784114902377*^9, 3.86178414138559*^9}, {3.8617845877898026`*^9, 
   3.861784609561117*^9}, 3.8622898251440907`*^9, {3.862289861420882*^9, 
   3.862289867905339*^9}, 3.8623670137941437`*^9, 3.86246619583432*^9, 
   3.8624665056196365`*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"07895864-32ed-4d62-b7ff-00000a5eadf8"],

Cell[BoxData["\<\"HIGGS BRANCH DATA:\\n\"\>"], "Print",
 CellChangeTimes->{
  3.8536884017875333`*^9, 3.8536897549981594`*^9, {3.8536899755258093`*^9, 
   3.853689999777096*^9}, 3.8536912943331175`*^9, 3.853767832821165*^9, 
   3.854179747541649*^9, 3.8542598440017867`*^9, 3.8542611072349396`*^9, 
   3.85426121970774*^9, 3.85504410115191*^9, 3.8557396101457577`*^9, 
   3.8562790292386856`*^9, 3.856279198512656*^9, 3.856288785203039*^9, 
   3.856288870700242*^9, {3.856289681408761*^9, 3.8562896888841715`*^9}, 
   3.8563219910720243`*^9, 3.8566831844940634`*^9, 3.8569526013699665`*^9, 
   3.857045820536414*^9, 3.858349683151148*^9, 3.8591764625999975`*^9, 
   3.859442617510009*^9, 3.861447146209364*^9, 3.861779185062365*^9, {
   3.861784114902377*^9, 3.86178414138559*^9}, {3.8617845877898026`*^9, 
   3.861784609561117*^9}, 3.8622898251440907`*^9, {3.862289861420882*^9, 
   3.862289867905339*^9}, 3.8623670137941437`*^9, 3.86246619583432*^9, 
   3.8624665056249456`*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"7fdd24b4-c4d9-40ef-9ea2-ad243ba5e7ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8536884017875333`*^9, 3.8536897549981594`*^9, {3.8536899755258093`*^9, 
   3.853689999777096*^9}, 3.8536912943331175`*^9, 3.853767832821165*^9, 
   3.854179747541649*^9, 3.8542598440017867`*^9, 3.8542611072349396`*^9, 
   3.85426121970774*^9, 3.85504410115191*^9, 3.8557396101457577`*^9, 
   3.8562790292386856`*^9, 3.856279198512656*^9, 3.856288785203039*^9, 
   3.856288870700242*^9, {3.856289681408761*^9, 3.8562896888841715`*^9}, 
   3.8563219910720243`*^9, 3.8566831844940634`*^9, 3.8569526013699665`*^9, 
   3.857045820536414*^9, 3.858349683151148*^9, 3.8591764625999975`*^9, 
   3.859442617510009*^9, 3.861447146209364*^9, 3.861779185062365*^9, {
   3.861784114902377*^9, 3.86178414138559*^9}, {3.8617845877898026`*^9, 
   3.861784609561117*^9}, 3.8622898251440907`*^9, {3.862289861420882*^9, 
   3.862289867905339*^9}, 3.8623670137941437`*^9, 3.86246619583432*^9, 
   3.862466505627941*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"d0357ed6-37e6-45a5-a7a7-7bc29a1a6c74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 1], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {}], 
   StringForm["Flavor charges: ``.\n", {-1}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8536884017875333`*^9, 3.8536897549981594`*^9, {3.8536899755258093`*^9, 
   3.853689999777096*^9}, 3.8536912943331175`*^9, 3.853767832821165*^9, 
   3.854179747541649*^9, 3.8542598440017867`*^9, 3.8542611072349396`*^9, 
   3.85426121970774*^9, 3.85504410115191*^9, 3.8557396101457577`*^9, 
   3.8562790292386856`*^9, 3.856279198512656*^9, 3.856288785203039*^9, 
   3.856288870700242*^9, {3.856289681408761*^9, 3.8562896888841715`*^9}, 
   3.8563219910720243`*^9, 3.8566831844940634`*^9, 3.8569526013699665`*^9, 
   3.857045820536414*^9, 3.858349683151148*^9, 3.8591764625999975`*^9, 
   3.859442617510009*^9, 3.861447146209364*^9, 3.861779185062365*^9, {
   3.861784114902377*^9, 3.86178414138559*^9}, {3.8617845877898026`*^9, 
   3.861784609561117*^9}, 3.8622898251440907`*^9, {3.862289861420882*^9, 
   3.862289867905339*^9}, 3.8623670137941437`*^9, 3.86246619583432*^9, 
   3.8624665056309676`*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"77e18ca5-3bc8-4318-a440-d77f788194a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"1\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 1], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {}], 
   StringForm["Flavor charges: ``.\n", {1}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8536884017875333`*^9, 3.8536897549981594`*^9, {3.8536899755258093`*^9, 
   3.853689999777096*^9}, 3.8536912943331175`*^9, 3.853767832821165*^9, 
   3.854179747541649*^9, 3.8542598440017867`*^9, 3.8542611072349396`*^9, 
   3.85426121970774*^9, 3.85504410115191*^9, 3.8557396101457577`*^9, 
   3.8562790292386856`*^9, 3.856279198512656*^9, 3.856288785203039*^9, 
   3.856288870700242*^9, {3.856289681408761*^9, 3.8562896888841715`*^9}, 
   3.8563219910720243`*^9, 3.8566831844940634`*^9, 3.8569526013699665`*^9, 
   3.857045820536414*^9, 3.858349683151148*^9, 3.8591764625999975`*^9, 
   3.859442617510009*^9, 3.861447146209364*^9, 3.861779185062365*^9, {
   3.861784114902377*^9, 3.86178414138559*^9}, {3.8617845877898026`*^9, 
   3.861784609561117*^9}, 3.8622898251440907`*^9, {3.862289861420882*^9, 
   3.862289867905339*^9}, 3.8623670137941437`*^9, 3.86246619583432*^9, 
   3.8624665056329603`*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"fa379cf3-0698-4e47-953b-9dcc1ae93fb3"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "1"], TraditionalForm]],ExpressionUUID->
  "da3229d3-5bbf-48d9-84f5-9038b5ea586d"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "3"], TraditionalForm]],ExpressionUUID->
  "9838f6b9-cc28-4102-a0ee-b4fabbf5c423"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.853398881884223*^9, 
  3.8533989005549345`*^9}},ExpressionUUID->"76276add-e5ea-444d-a424-\
5134f5124c1e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HbData", "[", "\[IndentingNewLine]", 
  RowBox[{"A", ",", "\[IndentingNewLine]", "3", ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"c1", " ", "w"}], ",", 
     RowBox[{"c3", " ", "w"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "2", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"c2", " ", "w"}], "}"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.855808366448882*^9, 3.8558083784408107`*^9}, {
  3.8617788885295525`*^9, 3.8617788956151795`*^9}, {3.862290979025858*^9, 
  3.8622909875478897`*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"2e7766d9-850e-4ef7-82ea-a650d8da7c7f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"The resolved nodes of the Dynkin diagram are at \
position \\!\\(\\*RowBox[{\\\"{\\\", \\\"2\\\", \\\"}\\\"}]\\) (following the \
convention of 2205.01125).\\nThe flavor group is \
U(1\\!\\(\\*SuperscriptBox[\\()\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\).\"\>",
  StringForm[
  "The resolved nodes of the Dynkin diagram are at position `` (following the \
convention of 2205.01125).\nThe flavor group is \
U(1\!\(\*SuperscriptBox[\()\), \(``\)]\).", {2}, 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8622909855395536`*^9, 3.862290988303076*^9}, 
   3.8623670197861233`*^9, 3.8624661959230165`*^9, 3.8624665056856637`*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"d94fc0bb-90af-4f3e-9013-2833e680b8f1"],

Cell[BoxData["\<\"Trivial discrete group\\n\"\>"], "Print",
 CellChangeTimes->{{3.8622909855395536`*^9, 3.862290988303076*^9}, 
   3.8623670197861233`*^9, 3.8624661959230165`*^9, 3.8624665057316647`*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"ed1feeaf-5a26-466c-822d-740dc698b59f"],

Cell[BoxData["\<\"HIGGS BRANCH DATA:\\n\"\>"], "Print",
 CellChangeTimes->{{3.8622909855395536`*^9, 3.862290988303076*^9}, 
   3.8623670197861233`*^9, 3.8624661959230165`*^9, 3.862466505739663*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"e483a213-5df8-412c-8b81-5a3c12b4c4a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8622909855395536`*^9, 3.862290988303076*^9}, 
   3.8623670197861233`*^9, 3.8624661959230165`*^9, 3.8624665058636694`*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"ec066898-6334-4b13-9add-06ecd0936f89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"2\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 2}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 2}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8622909855395536`*^9, 3.862290988303076*^9}, 
   3.8623670197861233`*^9, 3.8624661959230165`*^9, 3.8624665058946657`*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"013b4f2e-7296-4430-a0e5-99e77aaa7365"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {2, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8622909855395536`*^9, 3.862290988303076*^9}, 
   3.8623670197861233`*^9, 3.8624661959230165`*^9, 3.862466505899706*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"2635c13d-6b3e-4f2a-b76f-c673e97a9f64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1}], 
   StringForm["Flavor charges: ``.\n", {-1}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8622909855395536`*^9, 3.862290988303076*^9}, 
   3.8623670197861233`*^9, 3.8624661959230165`*^9, 3.8624665059027095`*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"2bfcf0a0-76b7-4666-82d8-162d138d77b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"1\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1}], 
   StringForm["Flavor charges: ``.\n", {1}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8622909855395536`*^9, 3.862290988303076*^9}, 
   3.8623670197861233`*^9, 3.8624661959230165`*^9, 3.862466505930702*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"a3445105-a3a0-40a4-8064-fbcc6097e49f"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "1"], TraditionalForm]],ExpressionUUID->
  "087f1791-b0f0-454a-945d-78f240447a11"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "5"], TraditionalForm]],ExpressionUUID->
  "d4aba7ec-4c85-4f29-a2fb-686019c28531"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.853398881884223*^9, 
  3.853398924541463*^9}},ExpressionUUID->"57ef45e1-c476-4e94-987d-\
8cef56a419fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rank", "=", "5"}], ";", " ", 
  RowBox[{"ADE", " ", "=", "A"}], ";", 
  RowBox[{"listhiggs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffhiggs", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "w", ",", 
     RowBox[{"-", "w"}]}], "}"}]}], ";", 
  RowBox[{"cartanhiggs", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffcartan", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], ";", 
  RowBox[{"simsrt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"HbData", "[", 
  RowBox[{
  "ADE", ",", "rank", ",", "simsrt", ",", "listhiggs", ",", "coeffhiggs", ",",
    "cartanhiggs", ",", "coeffcartan"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8533985273868885`*^9, 3.853398550747033*^9}, {
   3.853398928374536*^9, 3.8533989952944446`*^9}, {3.8536912605963306`*^9, 
   3.8536912686169415`*^9}, 3.8541052013509445`*^9, {3.8617789201235824`*^9, 
   3.8617789441087675`*^9}, {3.8617846296094313`*^9, 
   3.8617846297602377`*^9}, {3.862291005458007*^9, 3.8622910160673423`*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"b00db2d2-2e26-46f3-b50a-ac5afa1dacc1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"The resolved nodes of the Dynkin diagram are at \
position \\!\\(\\*RowBox[{\\\"{\\\", \\\"3\\\", \\\"}\\\"}]\\) (following the \
convention of 2205.01125).\\nThe flavor group is \
U(1\\!\\(\\*SuperscriptBox[\\()\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\).\"\>",
  StringForm[
  "The resolved nodes of the Dynkin diagram are at position `` (following the \
convention of 2205.01125).\nThe flavor group is \
U(1\!\(\*SuperscriptBox[\()\), \(``\)]\).", {3}, 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86178460998392*^9, 3.8617846311719923`*^9}, 
   3.862291016552759*^9, 3.862466196203683*^9, 3.8624665059657073`*^9},
 CellLabel->
  "During evaluation of \
In[249]:=",ExpressionUUID->"1789153e-99cf-4a9f-af0d-26150e8a6607"],

Cell[BoxData["\<\"Trivial discrete group\\n\"\>"], "Print",
 CellChangeTimes->{{3.86178460998392*^9, 3.8617846311719923`*^9}, 
   3.862291016552759*^9, 3.862466196203683*^9, 3.8624665061066637`*^9},
 CellLabel->
  "During evaluation of \
In[249]:=",ExpressionUUID->"97a39c39-9887-4de0-be64-d5afae9b48f5"],

Cell[BoxData["\<\"HIGGS BRANCH DATA:\\n\"\>"], "Print",
 CellChangeTimes->{{3.86178460998392*^9, 3.8617846311719923`*^9}, 
   3.862291016552759*^9, 3.862466196203683*^9, 3.8624665061156654`*^9},
 CellLabel->
  "During evaluation of \
In[249]:=",ExpressionUUID->"10d44bb9-afa8-4655-8a5c-bc858b0e806f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86178460998392*^9, 3.8617846311719923`*^9}, 
   3.862291016552759*^9, 3.862466196203683*^9, 3.8624665067356668`*^9},
 CellLabel->
  "During evaluation of \
In[249]:=",ExpressionUUID->"07d730e2-a1d1-4a28-8c84-e1ed444ccaf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 8], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86178460998392*^9, 3.8617846311719923`*^9}, 
   3.862291016552759*^9, 3.862466196203683*^9, 3.862466506772654*^9},
 CellLabel->
  "During evaluation of \
In[249]:=",ExpressionUUID->"396034e1-b003-4638-8c07-2f6a3f07beb9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 8], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86178460998392*^9, 3.8617846311719923`*^9}, 
   3.862291016552759*^9, 3.862466196203683*^9, 3.8624665068056536`*^9},
 CellLabel->
  "During evaluation of \
In[249]:=",ExpressionUUID->"ff648452-9a6c-4f86-a31a-5d07789e3edb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 9],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3], 
   StringForm["Dimension of the irrep.: ``.\n", 9], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {-1}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86178460998392*^9, 3.8617846311719923`*^9}, 
   3.862291016552759*^9, 3.862466196203683*^9, 3.862466506809652*^9},
 CellLabel->
  "During evaluation of \
In[249]:=",ExpressionUUID->"1a9945f1-8ed8-4d07-b842-de4235d66a48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 9],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"1\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3], 
   StringForm["Dimension of the irrep.: ``.\n", 9], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {1}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86178460998392*^9, 3.8617846311719923`*^9}, 
   3.862291016552759*^9, 3.862466196203683*^9, 3.862466506847266*^9},
 CellLabel->
  "During evaluation of \
In[249]:=",ExpressionUUID->"1d47ebf6-1d41-4d98-944c-107b2a761545"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Laufer", "Subsubsection",
 CellChangeTimes->{{3.853767889174347*^9, 3.853767895337928*^9}, {
  3.8562774342401247`*^9, 
  3.8562774354304166`*^9}},ExpressionUUID->"fb42ed8d-4ec6-430c-930c-\
780d3076f2cf"],

Cell["\<\
Let' s use the overloaded version of the HbData function. We are going to \
analyze the Higgs field associated to the Laufer singularity [2105.12177, \
Sec. 5.3]\
\>", "Text",
 CellChangeTimes->{{3.8622995777333355`*^9, 3.862299607727518*^9}, {
  3.8622996914015265`*^9, 
  3.862299717841799*^9}},ExpressionUUID->"b56971a3-f89e-4507-9233-\
36ba82f47dd2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"hg", "=", "\[NoBreak]", 
   RowBox[{"(", GridBox[{
      {"0", "1", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", "w"}], 
       RowBox[{"-", "w"}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0", "0", 
       FractionBox["w", "4"]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["w", "4"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["w", "4"]}], "0"},
      {"0", "0", "0", "0", "0", "w", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", "1"}], "w", "0", "0"},
      {"0", "0", "0", "1", "0", "0", "0", 
       FractionBox["w", "4"]},
      {"0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", 
       RowBox[{"-", "1"}], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], "\[NoBreak]", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"HbData", "[", 
  RowBox[{"DD", ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
   "hg"}], "]"}]}], "Input",
 CellLabel->
  "In[236]:=",ExpressionUUID->"13050d41-864f-46d3-b1dc-2a6347cc597c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"The resolved nodes of the Dynkin diagram are at \
position \\!\\(\\*RowBox[{\\\"{\\\", \\\"2\\\", \\\"}\\\"}]\\) (following the \
convention of 2205.01125).\\nThe flavor group is \
U(1\\!\\(\\*SuperscriptBox[\\()\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\).\"\>",
  StringForm[
  "The resolved nodes of the Dynkin diagram are at position `` (following the \
convention of 2205.01125).\nThe flavor group is \
U(1\!\(\*SuperscriptBox[\()\), \(``\)]\).", {2}, 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.86246619715205*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"99ab0792-10da-47dc-8834-ff08254f831e"],

Cell[BoxData["\<\"Trivial discrete group\\n\"\>"], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.862466197313809*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"d865191c-b9d5-4651-8561-35924fd31742"],

Cell[BoxData["\<\"HIGGS BRANCH DATA:\\n\"\>"], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.8624661973188086`*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"1d9994eb-f26e-4dea-8e02-575e505b6aa2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.862466197953164*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"902cc697-e41a-4a3f-8846-100366937283"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"2\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 2}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 2}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.8624661979816575`*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"a2375625-bd53-44ed-a451-c1158d2a371b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 2, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.862466198009609*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"ae2d6f77-6cb5-4129-a424-b39c9145312a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {2, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {2, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.8624661980146217`*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"439b6bc8-d69c-45b9-99ce-8867fdd586e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"5\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 5],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 5], 
   StringForm["Dimension of the irrep.: ``.\n", 8], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {-1}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.86246619807089*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"7123641d-267f-4960-9e9a-41b408d5776e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"5\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 5],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"1\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 5], 
   StringForm["Dimension of the irrep.: ``.\n", 8], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {1}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.8624661981329656`*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"cb36b999-83f7-45af-ae85-d9b48816e583"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"2\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-2}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 1], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {-2}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.8624661981359625`*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"3ffcc685-63b3-4d70-92fb-eaf0ef3480bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"2\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {2}],
    Editable->False], 
   "\[InvisibleSpace]", "\<\"Trivial discrete group.\\n\"\>"}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {1, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 1], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {2}], "Trivial discrete group.\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8623894251951303`*^9, {3.862466139293949*^9, 3.862466153018572*^9}, {
   3.862466185870528*^9, 3.862466198138955*^9}},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"de1de69a-4f30-4ce7-9f74-eb7906565d4d"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["A2D4", "Subsubsection",
 CellChangeTimes->{{3.861287490550483*^9, 3.8612875537071285`*^9}, {
  3.861287607356269*^9, 3.8612876077208605`*^9}, {3.8612877613970995`*^9, 
  3.86128778383212*^9}, {3.8612880951191*^9, 3.8612881296469135`*^9}, {
  3.8612891499810123`*^9, 
  3.8612891534325094`*^9}},ExpressionUUID->"0ffa026f-8bcf-4790-96c3-\
194fb66a9424"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HbData", "[", "\[IndentingNewLine]", 
  RowBox[{"DD", ",", "4", ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], 
    "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], 
      "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"-", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], 
       "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"c1", " ", "w"}], ",", 
     RowBox[{"c3", " ", "w"}], ",", " ", 
     RowBox[{"c4", " ", "w"}], ",", " ", 
     RowBox[{"cs", " ", "w"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8612881475732656`*^9, 3.8612882328836393`*^9}, 
   3.861778671066078*^9, {3.8623670332469597`*^9, 3.8623670385854435`*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"1b1b4955-6de9-49b9-9e60-f1e10ff1abe1"],

Cell[CellGroupData[{

Cell[BoxData["\<\"The threefold can not be crepantly resolved. The flavor \
group is trivial.\"\>"], "Print",
 CellChangeTimes->{{3.8623669879229116`*^9, 3.8623669974674587`*^9}, {
   3.862367027486127*^9, 3.862367039069995*^9}, {3.862367393496456*^9, 
   3.862367413266344*^9}, 3.862367535521194*^9, 3.8624661982049923`*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"272f33f4-a2e8-42e7-ab2e-ce71e36d1b95"],

Cell[BoxData[
 InterpretationBox["\<\"The discrete group is the direct product of the \
following factors: \\!\\(\\*RowBox[{\\\"{\\\", SubscriptBox[\\\"\
\[DoubleStruckCapitalZ]\\\", \\\"2\\\"], \\\"}\\\"}]\\).\\n\"\>",
  StringForm[
  "The discrete group is the direct product of the following factors: ``.\n", {
    Subscript[$CellContext`\[DoubleStruckCapitalZ], 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8623669879229116`*^9, 3.8623669974674587`*^9}, {
   3.862367027486127*^9, 3.862367039069995*^9}, {3.862367393496456*^9, 
   3.862367413266344*^9}, 3.862367535521194*^9, 3.862466198361682*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"bb7dedda-fed6-4d50-be76-bf4a88515ad6"],

Cell[BoxData["\<\"HIGGS BRANCH DATA:\\n\"\>"], "Print",
 CellChangeTimes->{{3.8623669879229116`*^9, 3.8623669974674587`*^9}, {
   3.862367027486127*^9, 3.862367039069995*^9}, {3.862367393496456*^9, 
   3.862367413266344*^9}, 3.862367535521194*^9, 3.8624661983706875`*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"93415297-90f5-41c0-a3f0-f275a58c7ab7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"2\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 2}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 2}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8623669879229116`*^9, 3.8623669974674587`*^9}, {
   3.862367027486127*^9, 3.862367039069995*^9}, {3.862367393496456*^9, 
   3.862367413266344*^9}, 3.862367535521194*^9, 3.8624661990729213`*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"8c070485-bb5f-4b13-81c9-26281d1bec6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 2, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8623669879229116`*^9, 3.8623669974674587`*^9}, {
   3.862367027486127*^9, 3.862367039069995*^9}, {3.862367393496456*^9, 
   3.862367413266344*^9}, 3.862367535521194*^9, 3.8624661990888987`*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"b66eb22b-f412-4ee1-9fff-8fdcf61515b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 2, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 2, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8623669879229116`*^9, 3.8623669974674587`*^9}, {
   3.862367027486127*^9, 3.862367039069995*^9}, {3.862367393496456*^9, 
   3.862367413266344*^9}, 3.862367535521194*^9, 3.8624661990939026`*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"3bdf73a3-ea9f-4b71-9341-ee8ae2bf974b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {2, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {2, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8623669879229116`*^9, 3.8623669974674587`*^9}, {
   3.862367027486127*^9, 3.862367039069995*^9}, {3.862367393496456*^9, 
   3.862367413266344*^9}, 3.862367535521194*^9, 3.8624661990979185`*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"f8665fb1-18bf-4503-8be4-27376567d7c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {-1}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8623669879229116`*^9, 3.8623669974674587`*^9}, {
   3.862367027486127*^9, 3.862367039069995*^9}, {3.862367393496456*^9, 
   3.862367413266344*^9}, 3.862367535521194*^9, 3.862466199315441*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"33190d13-2ab3-4350-9f3b-aa2452377c64"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", "A1", ")"}], "6"], TraditionalForm]],ExpressionUUID->
  "a11e0649-0990-45ba-b57d-b84ef6538ef3"],
 " subalgebra of D6"
}], "Subsubsection",
 CellChangeTimes->{{3.861287490550483*^9, 3.8612875537071285`*^9}, {
  3.861287607356269*^9, 3.8612876077208605`*^9}, {3.8612877613970995`*^9, 
  3.86128778383212*^9}, {3.8612880951191*^9, 3.8612881296469135`*^9}, {
  3.8612891499810123`*^9, 3.8612891910591526`*^9}, {3.8612904442581716`*^9, 
  3.861290450345996*^9}},ExpressionUUID->"1c488468-c797-4798-a1d7-\
394d9fe15787"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HbData", "[", "\[IndentingNewLine]", 
  RowBox[{"DD", ",", "6", ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"c1", " ", "w"}], ",", 
     RowBox[{"c3", " ", "w"}], ",", " ", 
     RowBox[{"c4", " ", "w"}], ",", " ", 
     RowBox[{"cs", " ", "w"}], ",", 
     RowBox[{"cgn", " ", "w"}], ",", " ", 
     RowBox[{"cbl", " ", "w"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8612881475732656`*^9, 3.8612882328836393`*^9}, {
   3.861289201393244*^9, 3.861289314276808*^9}, {3.86128951214102*^9, 
   3.8612895139236784`*^9}, 3.861290150948881*^9, 3.861778680574895*^9, {
   3.8622854063218193`*^9, 3.862285410973175*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"847534cc-2c4a-438b-80db-ef858fd8b37b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"The threefold can not be crepantly resolved. The flavor \
group is trivial.\"\>"], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.8624661994501743`*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"7fa2bee0-1b42-4b7e-8a53-b63ae27b91d5"],

Cell[BoxData[
 InterpretationBox["\<\"The discrete group is the direct product of the \
following factors: \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"\
\[DoubleStruckCapitalZ]\\\", \\\"2\\\"], \\\",\\\", SubscriptBox[\\\"\
\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]}], \\\"}\\\"}]\\).\\n\"\>",
  StringForm[
  "The discrete group is the direct product of the following factors: ``.\n", {
    Subscript[$CellContext`\[DoubleStruckCapitalZ], 2], 
    Subscript[$CellContext`\[DoubleStruckCapitalZ], 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.862466200448991*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"f30dd47a-2d56-4694-a1ba-88be9608d34f"],

Cell[BoxData["\<\"HIGGS BRANCH DATA:\\n\"\>"], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.8624662004550056`*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"8748ca25-abad-4652-ad9d-6264d40c571d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 2, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 2, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.862466204541196*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"f4a247a7-24b6-4f7d-b46a-a9b845c57b25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {2, 0, 0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {2, 0, 0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.8624662045571938`*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"5a90b7e3-ffdc-4e6f-ab89-aee03de0110a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"2\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 0, 2}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 0, 2}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.862466204574193*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"faa37590-98f1-478e-85f1-ae247484a989"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 2, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.8624662045801935`*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"5e6a7208-a196-4e60-b0cf-7032f4249332"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 2, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 2, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.862466204598195*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"6d898b1f-06ee-4e18-af59-cacf674cbf3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 2, 0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 2, 0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.8624662046151943`*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"ec186c8d-d31d-417c-9ff2-78a8617b9bbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {-1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.8624662049842043`*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"d398a6d0-0430-484c-8c21-f8cbee86a6e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, -1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, -1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.8624662052884474`*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"4acecc8e-87c3-4d5e-a849-8efa98ed3d2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1, 1, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}]}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1, -1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1, 1, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {-1, -1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612899754414062`*^9, 3.8612901523859406`*^9, 
  3.8612902803880405`*^9, 3.861290396468326*^9, 3.861785517149145*^9, 
  3.8623894681905675`*^9, 3.862466205575699*^9},
 CellLabel->
  "During evaluation of \
In[239]:=",ExpressionUUID->"8d54a2ae-b78f-4bba-8da3-4fdf55c16355"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["A5E6 discrete charges", "Subsubsection",
 CellChangeTimes->{{3.8612907051193795`*^9, 
  3.86129070976906*^9}},ExpressionUUID->"c2432314-2b80-49a1-80c6-\
0ac9dd4dcb92"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}]}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "w"}]}], ",", 
     RowBox[{"c4", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}]}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "w"}]}], ",", 
     RowBox[{"c6", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"135", "-", 
          RowBox[{"78", " ", 
           SqrtBox["3"]}]}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", 
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]}]], " ", "w"}]}], ",", 
     RowBox[{"cs", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"135", "-", 
          RowBox[{"78", " ", 
           SqrtBox["3"]}]}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", 
       SqrtBox[
        RowBox[{"7", "+", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]}]], " ", "w"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"HbData", "[", "\[IndentingNewLine]", 
  RowBox[{"E6", ",", "6", ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1"}], 
       "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1"}], 
       "}"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       "}"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "c2", " ", ",", "c4", " ", ",", 
      "c6", " ", ",", "cs"}], " ", "}"}], "/.", "sol"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.8571105289472227`*^9, 3.857110563996823*^9}, {
   3.857110600639544*^9, 3.857110601239952*^9}, {3.8571453547591424`*^9, 
   3.857145401510054*^9}, {3.8571468811131988`*^9, 3.8571468977209525`*^9}, {
   3.861710616778016*^9, 3.861710639603877*^9}, 3.8617786872431774`*^9, {
   3.8620298991680503`*^9, 3.862029899379306*^9}, 3.862030035547982*^9, {
   3.8620300761716566`*^9, 3.8620300876034684`*^9}, {3.8620307606761537`*^9, 
   3.86203076338626*^9}, {3.862284646070732*^9, 3.8622846502860813`*^9}, {
   3.8623894993316965`*^9, 3.8623895001330633`*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"332f9c46-3134-42d1-8d86-089de72d7daf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"The resolved nodes of the Dynkin diagram are at \
position \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \
\\\"5\\\"}], \\\"}\\\"}]\\) (following the convention of 2205.01125).\\nThe \
flavor group is U(1\\!\\(\\*SuperscriptBox[\\()\\), \\(\\!\\(\\*RowBox[{\\\"2\
\\\"}]\\)\\)]\\).\"\>",
  StringForm[
  "The resolved nodes of the Dynkin diagram are at position `` (following the \
convention of 2205.01125).\nThe flavor group is \
U(1\!\(\*SuperscriptBox[\()\), \(``\)]\).", {1, 5}, 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662057224307`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"4040f2c8-a4d6-4902-8d91-f61c4e4d8d0a"],

Cell[BoxData[
 InterpretationBox["\<\"The discrete group is the direct product of the \
following factors: \\!\\(\\*RowBox[{\\\"{\\\", SubscriptBox[\\\"\
\[DoubleStruckCapitalZ]\\\", \\\"2\\\"], \\\"}\\\"}]\\).\\n\"\>",
  StringForm[
  "The discrete group is the direct product of the following factors: ``.\n", {
    Subscript[$CellContext`\[DoubleStruckCapitalZ], 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662069179416`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"09182d05-8935-4d69-9068-e9626392e88c"],

Cell[BoxData["\<\"HIGGS BRANCH DATA:\\n\"\>"], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.862466206923937*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"f42cbb64-6369-4ee5-b2fc-e1a04b150681"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0, 0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.862466210467251*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"74fe3e15-21d6-4d82-9464-749bc04f7338"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0, 0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662104712076`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"f495834f-a966-4dbc-bcb5-6c6159ea2be6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {2, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {2, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0, 0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.862466210532278*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"e35cc6ef-917a-4b19-adb3-9bde045676a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 2, 0}], 
   StringForm["Flavor charges: ``.\n", {0, 0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662105811872`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"36603d15-8cc9-496d-80df-9641e4dd529f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 2, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 2, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0, 0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662106350517`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"babf567f-52e2-4e89-9e7d-b6cf2a4ca54b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"2\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 2}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 2}], 
   StringForm["Flavor charges: ``.\n", {0, 0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662106680784`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"4184a1c6-9029-4525-8a24-b4f47ef7ba1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {0, 0}], 
   StringForm["Discrete action phases: ``.\n", {-1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662116176796`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"829c2626-9ef6-471e-a914-8f8749a39f27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, -1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {0, -1}], 
   StringForm["Discrete action phases: ``.\n", {-1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.862466211684678*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"ddb6cb3d-9d2c-4c80-9fff-7e73e56e891c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {-1, 0}], 
   StringForm["Discrete action phases: ``.\n", {-1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.862466211736677*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"fb76d3fd-f343-44be-bf8a-75aca137c2aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, -1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0, -1}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662117926855`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"1acf1507-74af-4316-a4d3-b01158dd1a2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {-1, 0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662118396807`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"5089e9d6-f0f9-4693-acd0-c8a676ccce67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0, 1}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.862466211896681*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"e7ed21ca-973d-439c-93d3-95df128d88ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {1, 0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662119406796`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"9722a688-93bd-4864-999b-4e8a4e9192c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {1, 0}], 
   StringForm["Discrete action phases: ``.\n", {-1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662119936795`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"0be45f60-1e54-4495-8abc-c6373d6dadbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {0, 1}], 
   StringForm["Discrete action phases: ``.\n", {-1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662120506887`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"1e5ed9f3-5be0-45fe-88a2-b3922834376d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}]}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1, -1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {-1, -1}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662121506796`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"1d2490e6-fb8a-4a3f-82e1-42bdf5ec7be8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}]}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1, -1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {-1, -1}], 
   StringForm["Discrete action phases: ``.\n", {-1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.862466212206679*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"f512790a-3942-4a65-8baf-37fc19c25df5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {1, 1}], 
   StringForm["Discrete action phases: ``.\n", {-1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662122676783`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"acef52ff-0b70-4a9a-a206-4fab7fc08ee6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"2\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 4],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 2], 
   StringForm["Dimension of the irrep.: ``.\n", 4], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {1, 1}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8622846813459425`*^9, 3.8623895009488416`*^9, 
  3.8624662123187313`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"783c2045-753c-4108-859f-fe6e1f5c1b4e"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["A5E7", "Subsubsection",
 CellChangeTimes->{{3.8612909336524935`*^9, 
  3.861290937099691*^9}},ExpressionUUID->"fcb707ec-421f-49a6-9d6b-\
9d9afdc5a0f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HbData", "[", "\[IndentingNewLine]", 
  RowBox[{"E7", ",", "7", ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "0", ",", "1"}], 
      "}"}]}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "0", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}]}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"c45", " ", "w"}], ",", 
     RowBox[{"c7s", " ", "w"}], ",", 
     RowBox[{"c12", " ", "w"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "6", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a4", " ", "w"}], "}"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8612908601654544`*^9, 3.861290884183103*^9}, {
   3.8613565981384773`*^9, 3.8613565993100195`*^9}, 3.861778688877525*^9, {
   3.8623895318436007`*^9, 3.8623895631714125`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"97e9c38e-895e-4e62-a7ea-62e115678d15"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"The resolved nodes of the Dynkin diagram are at \
position \\!\\(\\*RowBox[{\\\"{\\\", \\\"6\\\", \\\"}\\\"}]\\) (following the \
convention of 2205.01125).\\nThe flavor group is \
U(1\\!\\(\\*SuperscriptBox[\\()\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\).\"\>",
  StringForm[
  "The resolved nodes of the Dynkin diagram are at position `` (following the \
convention of 2205.01125).\nThe flavor group is \
U(1\!\(\*SuperscriptBox[\()\), \(``\)]\).", {6}, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.862889791409653*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"90ee53be-b103-41ae-9e3e-31d16980f2b7"],

Cell[BoxData[
 InterpretationBox["\<\"The discrete group is the direct product of the \
following factors: \\!\\(\\*RowBox[{\\\"{\\\", SubscriptBox[\\\"\
\[DoubleStruckCapitalZ]\\\", \\\"3\\\"], \\\"}\\\"}]\\).\\n\"\>",
  StringForm[
  "The discrete group is the direct product of the following factors: ``.\n", {
    Subscript[$CellContext`\[DoubleStruckCapitalZ], 3]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.8628897949878635`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"329629b6-3cd5-4412-9182-bb5531d658f7"],

Cell[BoxData["\<\"HIGGS BRANCH DATA:\\n\"\>"], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.86288979500187*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"ee248f47-3cb8-4803-9929-0c158678668b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 1],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 1], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.8628898274117875`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"73aabdb9-8d4b-45b9-a884-3966e8d2b48d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 8], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.862889827518812*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"6d6b6ca9-0185-4489-ab6b-a483cc2c88a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 8], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.862889827574787*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"f22f72a2-e04a-477a-b3ce-15caf5edbfed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 8], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.8628898276847878`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"d9b799fc-44a4-421e-b2f4-6138f219e9ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"5\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {5, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"9\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 9],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"27\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 27],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 1, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Pi]\\\"}], \\\"3\\\"]], \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
         Rational[2, 3]] Pi)}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {5, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 9], 
   StringForm["Dimension of the irrep.: ``.\n", 27], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 1, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {0}], 
   StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
        Rational[2, 3]] Pi)}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.8628898281117897`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"d27b231d-b341-4818-bce9-7dcb4795b49f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"5\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {5, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"9\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 9],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"27\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 27],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 0, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Pi]\\\"}], \\\"3\\\"]}]], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
         Rational[-2, 3]] Pi)}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {5, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 9], 
   StringForm["Dimension of the irrep.: ``.\n", 27], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 0, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {0}], 
   StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
        Rational[-2, 3]] Pi)}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.862889828529356*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"0e894aad-6a56-430f-9e03-cc7ce8745616"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 9],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 0, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Pi]\\\"}], \\\"3\\\"]}]], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
         Rational[-2, 3]] Pi)}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3], 
   StringForm["Dimension of the irrep.: ``.\n", 9], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 0, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {-1}], 
   StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
        Rational[-2, 3]] Pi)}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.862889828602363*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"7359e5ca-7bef-4d2c-a405-9368c35380f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 9],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 1, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Pi]\\\"}], \\\"3\\\"]], \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
         Rational[2, 3]] Pi)}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3], 
   StringForm["Dimension of the irrep.: ``.\n", 9], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 1, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {-1}], 
   StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
        Rational[2, 3]] Pi)}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.8628898287393556`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"edff0d24-7f28-4ee8-a4cf-245b7fc2a0a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 9],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 1, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {-1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3], 
   StringForm["Dimension of the irrep.: ``.\n", 9], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 1, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {-1}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.86288982882036*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"839fa8ce-5571-46d8-9943-821da1527e66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 9],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 0, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"1\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1\\\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3], 
   StringForm["Dimension of the irrep.: ``.\n", 9], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 0, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {1}], 
   StringForm["Discrete action phases: ``.\n", {1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.862889828905357*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"f89888a3-04f9-473e-947e-3b1508623e75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 9],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 1, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"1\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Pi]\\\"}], \\\"3\\\"]}]], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
         Rational[-2, 3]] Pi)}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3], 
   StringForm["Dimension of the irrep.: ``.\n", 9], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 1, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {1}], 
   StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
        Rational[-2, 3]] Pi)}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.862889829004363*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"b3ef5c8c-fd7c-4f6f-afe9-c9548b77c814"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 9],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\
\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 0, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"1\\\
\", \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Pi]\\\"}], \\\"3\\\"]], \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
         Rational[2, 3]] Pi)}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {3, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 3], 
   StringForm["Dimension of the irrep.: ``.\n", 9], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 0, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {1}], 
   StringForm["Discrete action phases: ``.\n", {E^(Complex[0, 
        Rational[2, 3]] Pi)}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8612909617849216`*^9, 3.861356580368469*^9, 
  3.861356615025742*^9, 3.8613566567445707`*^9, 3.8613567036817636`*^9, 
  3.8613591291158648`*^9, 3.861446662231165*^9, 3.861447242468162*^9, 
  3.861785558025998*^9, 3.862389521573083*^9, 3.8623895661161137`*^9, 
  3.862466213463091*^9, 3.862889829064371*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"2a2262c7-77d7-4363-a9b3-c347cc34a760"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["Z2", "4"], " ", "A14E8", " ", 
  RowBox[{"(", 
   SuperscriptBox["w", "15"], ")"}]}]], "Subsubsection",
 CellChangeTimes->{
  3.861292270259742*^9},ExpressionUUID->"8b417109-fdcc-415b-8008-\
5a0e0d7d8a95"],

Cell["Computational time : 330 seconds.", "Text",
 CellChangeTimes->{{3.861785897379449*^9, 
  3.86178590653076*^9}},ExpressionUUID->"932cee32-6ceb-4558-bed6-\
b367dff7eccf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HbData", "[", "\[IndentingNewLine]", 
  RowBox[{"E8", ",", "8", ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2", ",", 
       "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "3", ",", "2", ",", "1", ",", "0", ",", 
       "2"}], "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2", ",", 
       "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "3", ",", "2", ",", "1", ",", "0", ",", 
       "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", 
     RowBox[{"c2", " ", "w"}], ",", 
     RowBox[{"c4", " ", "w"}], ",", 
     RowBox[{"c6", " ", "w"}], ",", 
     RowBox[{"c8", " ", "w"}], ",", 
     RowBox[{"cd4s", " ", "w"}], ",", 
     RowBox[{"cd6s", " ", "w"}], ",", 
     RowBox[{"cd8s", " ", "w"}], ",", 
     RowBox[{"ce8s", " ", "w"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.861291991020401*^9, 3.8612919971626773`*^9}, 
   3.861778689577715*^9, {3.862389581231389*^9, 3.8623896072458487`*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"ca09bcd6-83b6-46d1-a919-3c4f95fc3483"],

Cell[CellGroupData[{

Cell[BoxData["\<\"The threefold can not be crepantly resolved. The flavor \
group is trivial.\"\>"], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624662532289734`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"5a0aa793-3563-439e-be12-c7da5ac760ff"],

Cell[BoxData[
 InterpretationBox["\<\"The discrete group is the direct product of the \
following factors: \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"\
\[DoubleStruckCapitalZ]\\\", \\\"2\\\"], \\\",\\\", SubscriptBox[\\\"\
\[DoubleStruckCapitalZ]\\\", \\\"2\\\"], \\\",\\\", SubscriptBox[\\\"\
\[DoubleStruckCapitalZ]\\\", \\\"2\\\"], \\\",\\\", SubscriptBox[\\\"\
\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]}], \\\"}\\\"}]\\).\\n\"\>",
  StringForm[
  "The discrete group is the direct product of the following factors: ``.\n", {
    Subscript[$CellContext`\[DoubleStruckCapitalZ], 2], 
    Subscript[$CellContext`\[DoubleStruckCapitalZ], 2], 
    Subscript[$CellContext`\[DoubleStruckCapitalZ], 2], 
    Subscript[$CellContext`\[DoubleStruckCapitalZ], 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624662681907234`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"88bc7df0-80ec-4f31-8846-27bd101199c1"],

Cell[BoxData["\<\"HIGGS BRANCH DATA:\\n\"\>"], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.862466268196723*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"64453e90-7cce-4a30-b4de-26218d7a5fd6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 2, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 2, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664707729177`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"9d38809c-074a-4ddb-8c15-cffdbc36e868"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 0, 2, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 0, 2, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.862466470828918*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"8f0a695c-ee7d-4d9e-8f61-e19399a69a17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 0, 0, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 0, 0, 2, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664708829165`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"b7b8d92d-317c-436b-8340-f3ab63536045"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"2\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 0, 0, 0, 2}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 0, 0, 0, 0, 2}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.86246647092892*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"478c1e4e-d698-43d2-8ab8-1b63123ef7c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 2, 0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 2, 0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.862466470981923*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"eb240e41-d9cc-476b-b7ef-b67937dd3941"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 2, 0, 0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 2, 0, 0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664710389185`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"6bf46f9d-e414-43a5-a002-7eb3368eb5ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 2, 0, 0, 0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 2, 0, 0, 0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.862466471080927*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"f57fab52-4ad0-4f30-9825-14ac2909b4fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", \\\"0\\\", \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"0\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 3],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {2, 0, 0, 0, 0, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 0], 
   StringForm["Dimension of the irrep.: ``.\n", 3], 
   StringForm["Irrep. Dynkin indices: ``.\n", {2, 0, 0, 0, 0, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.862466471124918*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"8c291c36-0167-489c-87e1-e154bb7ab36f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 1, 1, 1, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}], \\\",\\\", \\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1, -1, 1, -1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 0, 1, 1, 1, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {-1, -1, 1, -1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664715204964`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"7f9b0b21-92fa-4dad-82e8-803b7edca109"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1, 1, 0, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \\\"1\\\", \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1, 1, -1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 1, 1, 0, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {-1, 1, -1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.86246647196707*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"365f7aa1-ade8-4553-b7b8-a3d6d2e83a69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 1, 0, 1, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, -1, -1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 1, 0, 1, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, -1, -1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664723520603`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"e54ba2dc-93bc-4355-8673-471f74e8b73e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 1, 0, 0, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, 1, -1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 1, 0, 0, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, 1, -1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.862466472788041*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"48fdafcf-dcdf-4893-8805-b3bbc6ef94b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 0, 0, 1, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, -1, -1, -1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 0, 1, 0, 0, 1, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, -1, -1, -1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664732551813`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"73802ada-5756-42e9-ab02-e4883e488309"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 0, 1, 0, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \\\"1\\\", \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1, 1, -1, -1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 0, 0, 1, 0, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {-1, 1, -1, -1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664736722884`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"cb7cba78-3701-418f-9f06-e0181ac8cc2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 0, 1, 1, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}], \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1, -1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {0, 1, 1, 0, 1, 1, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {-1, -1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.862466474096533*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"ad4b770d-1eea-4b79-a3b5-c6f3ae54a353"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 1, 0, 0, 1, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, -1, -1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 1, 0, 0, 1, 1}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, -1, -1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664745223417`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"17ffac41-3a20-441a-be2d-bc2042a6eaa9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 1, 1, 0, 1, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, -1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 1, 1, 0, 1, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, -1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664749312153`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"55a79d57-0988-4a4d-b4df-662c411e57e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 1, 1, 0, 0, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1, 1, 1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 1, 1, 0, 0, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {-1, 1, 1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664754014025`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"a93936a9-4483-4c22-a345-fd5a187d5d4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 0, 1, 1, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1, -1, -1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 0, 0, 1, 1, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {-1, -1, -1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664757979546`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"6f7a51f0-c6c5-4d09-9939-0fa3e18c92d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 1, 0, 1, 0, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {-1, 1, 1, -1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 0, 1, 0, 1, 0, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {-1, 1, 1, -1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664762241917`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"7284a5b8-cc7a-4d5f-a69a-1873e4a50598"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0, 0, 1, 1, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \
\\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, -1, 1, -1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 0, 0, 0, 1, 1, 0}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, -1, 1, -1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.8624664766653824`*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"a35e30bf-1929-4972-a6f1-170c7b30af42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox["\<\"N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\\!\\(\\*SuperscriptBox[\\(w\\), \\(k\\)]\\)) \
level, k = 1,2,...): \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm[
    "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Total number of five-dimensional (complex) modes in \
the considered irrep.: \\!\\(\\*RowBox[{\\\"8\\\"}]\\).\\n\"\>",
    StringForm[
    "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Dimension of the irrep.: \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\).\\n\"\>",
    StringForm["Dimension of the irrep.: ``.\n", 16],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Irrep. Dynkin indices: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1, 0, 0, 0, 0, 1}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Flavor charges: \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\
\"}]\\).\\n\"\>",
    StringForm["Flavor charges: ``.\n", {}],
    Editable->False], "\[InvisibleSpace]", 
   InterpretationBox["\<\"Discrete action phases: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\",\\\", \\\"1\\\"}], \\\"}\\\"}]\\).\\n\"\>",
    StringForm["Discrete action phases: ``.\n", {1, 1, -1, 1}],
    Editable->False]}],
  SequenceForm[
   StringForm[
   "N. of five-dimensional modes (at each \
\[DoubleStruckCapitalC][w]/(\!\(\*SuperscriptBox[\(w\), \(k\)]\)) level, k = \
1,2,...): ``.\n", {4, 2, 0}], 
   StringForm[
   "Total number of five-dimensional (complex) modes in the considered \
irrep.: ``.\n", 8], 
   StringForm["Dimension of the irrep.: ``.\n", 16], 
   StringForm["Irrep. Dynkin indices: ``.\n", {1, 1, 1, 0, 0, 0, 0, 1}], 
   StringForm["Flavor charges: ``.\n", {}], 
   StringForm["Discrete action phases: ``.\n", {1, 1, -1, 1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8614464133810005`*^9, 3.8614470535361147`*^9, 
  3.8614476220280504`*^9, 3.8617708983978777`*^9, 3.8617858636384544`*^9, 
  3.8623896144888105`*^9, 3.862466477137373*^9},
 CellLabel->
  "During evaluation of \
In[243]:=",ExpressionUUID->"2c93d36b-4776-44a2-b3c8-85851f502e6b"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{638, 628},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 167, 3, 56, "Subsubsection",ExpressionUUID->"0c299056-c06c-4f51-9397-9f53ef320b26"],
Cell[750, 27, 3510, 54, 1181, "Text",ExpressionUUID->"24f2093c-a5e6-46e1-90ee-9711603c6f46"],
Cell[4263, 83, 4966, 81, 2596, "Text",ExpressionUUID->"8e8b3074-fbf6-4696-8b9c-61e1f38bb182"]
}, Closed]],
Cell[CellGroupData[{
Cell[9266, 169, 257, 4, 87, "Title",ExpressionUUID->"232a287e-01be-439d-a091-97fa315bb1a8"],
Cell[CellGroupData[{
Cell[9548, 177, 453, 9, 263, "Chapter",ExpressionUUID->"04af4391-ef08-4f10-85dc-3064bbcd9670"],
Cell[10004, 188, 10005, 239, 920, "Input",ExpressionUUID->"c144bfed-2893-4419-bc0e-ff2c656af482"],
Cell[20012, 429, 15311, 361, 1275, "Input",ExpressionUUID->"7842e5e3-7ffb-4aac-ab9c-5afef86bb714"]
}, Closed]],
Cell[CellGroupData[{
Cell[35360, 795, 278, 6, 189, "Chapter",ExpressionUUID->"4de34ec6-bfcd-46f9-87b0-9f38da191c0b"],
Cell[35641, 803, 38571, 852, 5681, "Input",ExpressionUUID->"925d5d35-fa6c-490a-93be-53b0d62bf2e7"],
Cell[74215, 1657, 3009, 71, 412, "Input",ExpressionUUID->"5b118d51-40e4-4ef7-8c04-ff7faf18f538"]
}, Closed]],
Cell[CellGroupData[{
Cell[77261, 1733, 321, 5, 71, "Chapter",ExpressionUUID->"b1571234-2f63-4021-9184-d56c311cf841"],
Cell[CellGroupData[{
Cell[77607, 1742, 178, 3, 66, "Subsection",ExpressionUUID->"ac00b4d0-b249-433c-9878-21df3384997f"],
Cell[77788, 1747, 31230, 658, 2600, "Input",ExpressionUUID->"433ddc8b-76ab-4011-926e-63c610121038"]
}, Closed]],
Cell[CellGroupData[{
Cell[109055, 2410, 186, 3, 46, "Subsection",ExpressionUUID->"f2d53bd2-a985-443e-9c14-c5a74d3591a6"],
Cell[109244, 2415, 10037, 176, 892, "Input",ExpressionUUID->"b909f55e-a924-43b6-abe7-780bb187f43a"],
Cell[119284, 2593, 17692, 356, 3297, "Input",ExpressionUUID->"76ac4451-2d35-4515-9db2-d48f3acf6e54"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[137025, 2955, 476, 9, 248, "Chapter",ExpressionUUID->"7cb9f283-9be8-4062-8750-7396425cc977"],
Cell[137504, 2966, 5466, 115, 1068, "Input",ExpressionUUID->"8410b7ef-3195-41c8-ba8d-eaa6e02c0723"],
Cell[142973, 3083, 44167, 980, 7820, "Input",ExpressionUUID->"2d97a1d9-5cc7-4fcd-b60d-dc53ef3b07e4"],
Cell[187143, 4065, 34531, 724, 6913, "Input",ExpressionUUID->"14209ca7-671d-4955-98dd-1c423c6666ed"],
Cell[221677, 4791, 39875, 848, 8486, "Input",ExpressionUUID->"8833841b-34b7-4e93-85e7-8a7f6d2f5d06"]
}, Closed]],
Cell[CellGroupData[{
Cell[261589, 5644, 290, 4, 130, "Chapter",ExpressionUUID->"172c0ce1-a396-4016-bd78-55c12ee70f15"],
Cell[261882, 5650, 14035, 300, 2225, "Input",ExpressionUUID->"fa7d1acc-230b-409a-a3bb-7224c3d75e9f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[275966, 5956, 226, 4, 87, "Title",ExpressionUUID->"c84302d1-c2f3-4b6b-8cd2-e2cc184b6683"],
Cell[CellGroupData[{
Cell[276217, 5964, 592, 17, 56, "Subsubsection",ExpressionUUID->"47afc22b-6a6a-4e8e-a365-c43dac2f3b51"],
Cell[CellGroupData[{
Cell[276834, 5985, 1139, 26, 132, "Input",ExpressionUUID->"16178620-4d47-404a-b7e1-eacb6a7d2b7a"],
Cell[CellGroupData[{
Cell[277998, 6015, 1142, 18, 52, "Print",ExpressionUUID->"56b726ae-1829-449a-a81a-2b061b460baa"],
Cell[279143, 6035, 1090, 17, 52, "Print",ExpressionUUID->"07895864-32ed-4d62-b7ff-00000a5eadf8"],
Cell[280236, 6054, 1086, 17, 52, "Print",ExpressionUUID->"7fdd24b4-c4d9-40ef-9ea2-ad243ba5e7ce"],
Cell[281325, 6073, 2940, 59, 214, "Print",ExpressionUUID->"d0357ed6-37e6-45a5-a7a7-7bc29a1a6c74"],
Cell[284268, 6134, 3003, 59, 214, "Print",ExpressionUUID->"77e18ca5-3bc8-4318-a440-d77f788194a3"],
Cell[287274, 6195, 2980, 59, 214, "Print",ExpressionUUID->"fa379cf3-0698-4e47-953b-9dcc1ae93fb3"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[290315, 6261, 444, 15, 45, "Subsubsection",ExpressionUUID->"76276add-e5ea-444d-a424-5134f5124c1e"],
Cell[CellGroupData[{
Cell[290784, 6280, 1314, 33, 228, "Input",ExpressionUUID->"2e7766d9-850e-4ef7-82ea-a650d8da7c7f"],
Cell[CellGroupData[{
Cell[292123, 6317, 782, 15, 75, "Print",ExpressionUUID->"d94fc0bb-90af-4f3e-9013-2833e680b8f1"],
Cell[292908, 6334, 309, 5, 52, "Print",ExpressionUUID->"ed1feeaf-5a26-466c-822d-740dc698b59f"],
Cell[293220, 6341, 303, 5, 52, "Print",ExpressionUUID->"e483a213-5df8-412c-8b81-5a3c12b4c4a6"],
Cell[293526, 6348, 2212, 47, 214, "Print",ExpressionUUID->"ec066898-6334-4b13-9add-06ecd0936f89"],
Cell[295741, 6397, 2212, 47, 214, "Print",ExpressionUUID->"013b4f2e-7296-4430-a0e5-99e77aaa7365"],
Cell[297956, 6446, 2210, 47, 214, "Print",ExpressionUUID->"2635c13d-6b3e-4f2a-b76f-c673e97a9f64"],
Cell[300169, 6495, 2273, 47, 214, "Print",ExpressionUUID->"2bfcf0a0-76b7-4666-82d8-162d138d77b6"],
Cell[302445, 6544, 2248, 47, 214, "Print",ExpressionUUID->"a3445105-a3a0-40a4-8064-fbcc6097e49f"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[304754, 6598, 442, 15, 45, "Subsubsection",ExpressionUUID->"57ef45e1-c476-4e94-987d-8cef56a419fd"],
Cell[CellGroupData[{
Cell[305221, 6617, 2309, 57, 276, "Input",ExpressionUUID->"b00db2d2-2e26-46f3-b50a-ac5afa1dacc1"],
Cell[CellGroupData[{
Cell[307555, 6678, 777, 15, 75, "Print",ExpressionUUID->"1789153e-99cf-4a9f-af0d-26150e8a6607"],
Cell[308335, 6695, 304, 5, 52, "Print",ExpressionUUID->"97a39c39-9887-4de0-be64-d5afae9b48f5"],
Cell[308642, 6702, 300, 5, 52, "Print",ExpressionUUID->"10d44bb9-afa8-4655-8a5c-bc858b0e806f"],
Cell[308945, 6709, 2265, 48, 214, "Print",ExpressionUUID->"07d730e2-a1d1-4a28-8c84-e1ed444ccaf2"],
Cell[311213, 6759, 2263, 48, 214, "Print",ExpressionUUID->"396034e1-b003-4638-8c07-2f6a3f07beb9"],
Cell[313479, 6809, 2265, 48, 214, "Print",ExpressionUUID->"ff648452-9a6c-4f86-a31a-5d07789e3edb"],
Cell[315747, 6859, 2324, 48, 214, "Print",ExpressionUUID->"1a9945f1-8ed8-4d07-b842-de4235d66a48"],
Cell[318074, 6909, 2301, 48, 214, "Print",ExpressionUUID->"1d47ebf6-1d41-4d98-944c-107b2a761545"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[320436, 6964, 210, 4, 45, "Subsubsection",ExpressionUUID->"fb42ed8d-4ec6-430c-930c-780d3076f2cf"],
Cell[320649, 6970, 364, 8, 99, "Text",ExpressionUUID->"b56971a3-f89e-4507-9233-36ba82f47dd2"],
Cell[CellGroupData[{
Cell[321038, 6982, 1667, 47, 266, "Input",ExpressionUUID->"13050d41-864f-46d3-b1dc-2a6347cc597c"],
Cell[CellGroupData[{
Cell[322730, 7033, 780, 16, 75, "Print",ExpressionUUID->"99ab0792-10da-47dc-8834-ff08254f831e"],
Cell[323513, 7051, 308, 6, 52, "Print",ExpressionUUID->"d865191c-b9d5-4651-8561-35924fd31742"],
Cell[323824, 7059, 306, 6, 52, "Print",ExpressionUUID->"1d9994eb-f26e-4dea-8e02-575e505b6aa2"],
Cell[324133, 7067, 2241, 49, 214, "Print",ExpressionUUID->"902cc697-e41a-4a3f-8846-100366937283"],
Cell[326377, 7118, 2243, 49, 214, "Print",ExpressionUUID->"a2375625-bd53-44ed-a451-c1158d2a371b"],
Cell[328623, 7169, 2241, 49, 214, "Print",ExpressionUUID->"ae2d6f77-6cb5-4129-a424-b39c9145312a"],
Cell[330867, 7220, 2243, 49, 214, "Print",ExpressionUUID->"439b6bc8-d69c-45b9-99ce-8867fdd586e6"],
Cell[333113, 7271, 2329, 49, 214, "Print",ExpressionUUID->"7123641d-267f-4960-9e9a-41b408d5776e"],
Cell[335445, 7322, 2309, 49, 214, "Print",ExpressionUUID->"cb36b999-83f7-45af-ae85-d9b48816e583"],
Cell[337757, 7373, 2304, 49, 214, "Print",ExpressionUUID->"3ffcc685-63b3-4d70-92fb-eaf0ef3480bd"],
Cell[340064, 7424, 2279, 49, 214, "Print",ExpressionUUID->"de1de69a-4f30-4ce7-9f74-eb7906565d4d"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[342404, 7480, 357, 6, 45, "Subsubsection",ExpressionUUID->"0ffa026f-8bcf-4790-96c3-194fb66a9424"],
Cell[CellGroupData[{
Cell[342786, 7490, 2506, 60, 636, "Input",ExpressionUUID->"1b1b4955-6de9-49b9-9e60-f1e10ff1abe1"],
Cell[CellGroupData[{
Cell[345317, 7554, 431, 7, 52, "Print",ExpressionUUID->"272f33f4-a2e8-42e7-ab2e-ce71e36d1b95"],
Cell[345751, 7563, 721, 13, 75, "Print",ExpressionUUID->"bb7dedda-fed6-4d50-be76-bf4a88515ad6"],
Cell[346475, 7578, 377, 6, 52, "Print",ExpressionUUID->"93415297-90f5-41c0-a3f0-f275a58c7ab7"],
Cell[346855, 7586, 2505, 53, 214, "Print",ExpressionUUID->"8c070485-bb5f-4b13-81c9-26281d1bec6c"],
Cell[349363, 7641, 2505, 53, 214, "Print",ExpressionUUID->"b66eb22b-f412-4ee1-9fff-8fdcf61515b1"],
Cell[351871, 7696, 2505, 53, 214, "Print",ExpressionUUID->"3bdf73a3-ea9f-4b71-9341-ee8ae2bf974b"],
Cell[354379, 7751, 2505, 53, 214, "Print",ExpressionUUID->"f8665fb1-18bf-4503-8be4-27376567d7c2"],
Cell[356887, 7806, 2595, 53, 214, "Print",ExpressionUUID->"33190d13-2ab3-4350-9f3b-aa2452377c64"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[359543, 7866, 592, 13, 45, "Subsubsection",ExpressionUUID->"1c488468-c797-4798-a1d7-394d9fe15787"],
Cell[CellGroupData[{
Cell[360160, 7883, 3323, 82, 420, "Input",ExpressionUUID->"847534cc-2c4a-438b-80db-ef858fd8b37b"],
Cell[CellGroupData[{
Cell[363508, 7969, 405, 7, 52, "Print",ExpressionUUID->"7fa2bee0-1b42-4b7e-8a53-b63ae27b91d5"],
Cell[363916, 7978, 833, 15, 75, "Print",ExpressionUUID->"f30dd47a-2d56-4694-a1ba-88be9608d34f"],
Cell[364752, 7995, 351, 6, 52, "Print",ExpressionUUID->"8748ca25-abad-4652-ad9d-6264d40c571d"],
Cell[365106, 8003, 2573, 54, 214, "Print",ExpressionUUID->"f4a247a7-24b6-4f7d-b46a-a9b845c57b25"],
Cell[367682, 8059, 2575, 54, 214, "Print",ExpressionUUID->"5a90b7e3-ffdc-4e6f-ab89-aee03de0110a"],
Cell[370260, 8115, 2573, 54, 214, "Print",ExpressionUUID->"faa37590-98f1-478e-85f1-ae247484a989"],
Cell[372836, 8171, 2575, 54, 214, "Print",ExpressionUUID->"5e6a7208-a196-4e60-b0cf-7032f4249332"],
Cell[375414, 8227, 2573, 54, 214, "Print",ExpressionUUID->"6d898b1f-06ee-4e18-af59-cacf674cbf3e"],
Cell[377990, 8283, 2575, 54, 214, "Print",ExpressionUUID->"ec186c8d-d31d-417c-9ff2-78a8617b9bbc"],
Cell[380568, 8339, 2669, 55, 214, "Print",ExpressionUUID->"d398a6d0-0430-484c-8c21-f8cbee86a6e6"],
Cell[383240, 8396, 2669, 55, 214, "Print",ExpressionUUID->"4acecc8e-87c3-4d5e-a849-8efa98ed3d2c"],
Cell[385912, 8453, 2690, 55, 214, "Print",ExpressionUUID->"8d54a2ae-b78f-4bba-8da3-4fdf55c16355"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[388663, 8515, 173, 3, 45, "Subsubsection",ExpressionUUID->"c2432314-2b80-49a1-80c6-0ac9dd4dcb92"],
Cell[CellGroupData[{
Cell[388861, 8522, 4421, 124, 480, "Input",ExpressionUUID->"332f9c46-3134-42d1-8d86-089de72d7daf"],
Cell[CellGroupData[{
Cell[393307, 8650, 768, 15, 75, "Print",ExpressionUUID->"4040f2c8-a4d6-4902-8d91-f61c4e4d8d0a"],
Cell[394078, 8667, 602, 12, 75, "Print",ExpressionUUID->"09182d05-8935-4d69-9068-e9626392e88c"],
Cell[394683, 8681, 254, 5, 52, "Print",ExpressionUUID->"f42cbb64-6369-4ee5-b2fc-e1a04b150681"],
Cell[394940, 8688, 2433, 52, 214, "Print",ExpressionUUID->"74fe3e15-21d6-4d82-9464-749bc04f7338"],
Cell[397376, 8742, 2435, 52, 214, "Print",ExpressionUUID->"f495834f-a966-4dbc-bcb5-6c6159ea2be6"],
Cell[399814, 8796, 2433, 52, 214, "Print",ExpressionUUID->"e35cc6ef-917a-4b19-adb3-9bde045676a1"],
Cell[402250, 8850, 2435, 52, 214, "Print",ExpressionUUID->"36603d15-8cc9-496d-80df-9641e4dd529f"],
Cell[404688, 8904, 2435, 52, 214, "Print",ExpressionUUID->"babf567f-52e2-4e89-9e7d-b6cf2a4ca54b"],
Cell[407126, 8958, 2435, 52, 214, "Print",ExpressionUUID->"4184a1c6-9029-4525-8a24-b4f47ef7ba1f"],
Cell[409564, 9012, 2527, 52, 214, "Print",ExpressionUUID->"829c2626-9ef6-471e-a914-8f8749a39f27"],
Cell[412094, 9066, 2519, 53, 214, "Print",ExpressionUUID->"ddb6cb3d-9d2c-4c80-9fff-7e73e56e891c"],
Cell[414616, 9121, 2519, 53, 214, "Print",ExpressionUUID->"fb76d3fd-f343-44be-bf8a-75aca137c2aa"],
Cell[417138, 9176, 2498, 53, 214, "Print",ExpressionUUID->"1acf1507-74af-4316-a4d3-b01158dd1a2a"],
Cell[419639, 9231, 2498, 53, 214, "Print",ExpressionUUID->"5089e9d6-f0f9-4693-acd0-c8a676ccce67"],
Cell[422140, 9286, 2471, 52, 214, "Print",ExpressionUUID->"e7ed21ca-973d-439c-93d3-95df128d88ef"],
Cell[424614, 9340, 2473, 52, 214, "Print",ExpressionUUID->"9722a688-93bd-4864-999b-4e8a4e9192c0"],
Cell[427090, 9394, 2496, 52, 214, "Print",ExpressionUUID->"0be45f60-1e54-4495-8abc-c6373d6dadbb"],
Cell[429589, 9448, 2496, 52, 214, "Print",ExpressionUUID->"1e5ed9f3-5be0-45fe-88a2-b3922834376d"],
Cell[432088, 9502, 2521, 53, 214, "Print",ExpressionUUID->"1d2490e6-fb8a-4a3f-82e1-42bdf5ec7be8"],
Cell[434612, 9557, 2542, 53, 214, "Print",ExpressionUUID->"f512790a-3942-4a65-8baf-37fc19c25df5"],
Cell[437157, 9612, 2496, 52, 214, "Print",ExpressionUUID->"acef52ff-0b70-4a9a-a206-4fab7fc08ee6"],
Cell[439656, 9666, 2473, 52, 214, "Print",ExpressionUUID->"783c2045-753c-4108-859f-fe6e1f5c1b4e"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[442190, 9725, 157, 3, 45, "Subsubsection",ExpressionUUID->"fcb707ec-421f-49a6-9d6b-9d9afdc5a0f5"],
Cell[CellGroupData[{
Cell[442372, 9732, 3075, 83, 420, "Input",ExpressionUUID->"97e9c38e-895e-4e62-a7ea-62e115678d15"],
Cell[CellGroupData[{
Cell[445472, 9819, 965, 18, 75, "Print",ExpressionUUID->"90ee53be-b103-41ae-9e3e-31d16980f2b7"],
Cell[446440, 9839, 836, 15, 75, "Print",ExpressionUUID->"329629b6-3cd5-4412-9182-bb5531d658f7"],
Cell[447279, 9856, 487, 8, 52, "Print",ExpressionUUID->"ee248f47-3cb8-4803-9929-0c158678668b"],
Cell[447769, 9866, 2689, 56, 214, "Print",ExpressionUUID->"73aabdb9-8d4b-45b9-a884-3966e8d2b48d"],
Cell[450461, 9924, 2687, 56, 214, "Print",ExpressionUUID->"6d6b6ca9-0185-4489-ab6b-a483cc2c88a5"],
Cell[453151, 9982, 2687, 56, 214, "Print",ExpressionUUID->"f22f72a2-e04a-477a-b3ce-15caf5edbfed"],
Cell[455841, 10040, 2689, 56, 214, "Print",ExpressionUUID->"d9b799fc-44a4-421e-b2f4-6138f219e9ac"],
Cell[458533, 10098, 2980, 60, 233, "Print",ExpressionUUID->"d27b231d-b341-4818-bce9-7dcb4795b49f"],
Cell[461516, 10160, 3001, 60, 233, "Print",ExpressionUUID->"0e894aad-6a56-430f-9e03-cc7ce8745616"],
Cell[464520, 10222, 2993, 60, 233, "Print",ExpressionUUID->"7359e5ca-7bef-4d2c-a405-9368c35380f1"],
Cell[467516, 10284, 2972, 60, 233, "Print",ExpressionUUID->"edff0d24-7f28-4ee8-a4cf-245b7fc2a0a4"],
Cell[470491, 10346, 2747, 56, 214, "Print",ExpressionUUID->"839fa8ce-5571-46d8-9943-821da1527e66"],
Cell[473241, 10404, 2725, 56, 214, "Print",ExpressionUUID->"f89888a3-04f9-473e-947e-3b1508623e75"],
Cell[475969, 10462, 2970, 60, 233, "Print",ExpressionUUID->"b3ef5c8c-fd7c-4f6f-afe9-c9548b77c814"],
Cell[478942, 10524, 2947, 60, 233, "Print",ExpressionUUID->"2a2262c7-77d7-4363-a9b3-c347cc34a760"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[481950, 10591, 247, 7, 58, "Subsubsection",ExpressionUUID->"8b417109-fdcc-415b-8008-5a0e0d7d8a95"],
Cell[482200, 10600, 174, 3, 43, "Text",ExpressionUUID->"932cee32-6ceb-4558-bed6-b367dff7eccf"],
Cell[CellGroupData[{
Cell[482399, 10607, 4969, 137, 564, "Input",ExpressionUUID->"ca09bcd6-83b6-46d1-a919-3c4f95fc3483"],
Cell[CellGroupData[{
Cell[487393, 10748, 409, 7, 52, "Print",ExpressionUUID->"5a0aa793-3563-439e-be12-c7da5ac760ff"],
Cell[487805, 10757, 1095, 19, 75, "Print",ExpressionUUID->"88bc7df0-80ec-4f31-8846-27bd101199c1"],
Cell[488903, 10778, 353, 6, 52, "Print",ExpressionUUID->"64453e90-7cce-4a30-b4de-26218d7a5fd6"],
Cell[489259, 10786, 2693, 55, 70, "Print",ExpressionUUID->"9d38809c-074a-4ddb-8c15-cffdbc36e868"],
Cell[491955, 10843, 2691, 55, 70, "Print",ExpressionUUID->"8f0a695c-ee7d-4d9e-8f61-e19399a69a17"],
Cell[494649, 10900, 2693, 55, 70, "Print",ExpressionUUID->"b7b8d92d-317c-436b-8340-f3ab63536045"],
Cell[497345, 10957, 2690, 55, 70, "Print",ExpressionUUID->"478c1e4e-d698-43d2-8ab8-1b63123ef7c8"],
Cell[500038, 11014, 2691, 55, 70, "Print",ExpressionUUID->"eb240e41-d9cc-476b-b7ef-b67937dd3941"],
Cell[502732, 11071, 2693, 55, 70, "Print",ExpressionUUID->"6bf46f9d-e414-43a5-a002-7eb3368eb5ec"],
Cell[505428, 11128, 2691, 55, 70, "Print",ExpressionUUID->"f57fab52-4ad0-4f30-9825-14ac2909b4fb"],
Cell[508122, 11185, 2691, 55, 70, "Print",ExpressionUUID->"8c291c36-0167-489c-87e1-e154bb7ab36f"],
Cell[510816, 11242, 2833, 56, 70, "Print",ExpressionUUID->"7f9b0b21-92fa-4dad-82e8-803b7edca109"],
Cell[513652, 11300, 2807, 56, 70, "Print",ExpressionUUID->"365f7aa1-ade8-4553-b7b8-a3d6d2e83a69"],
Cell[516462, 11358, 2810, 56, 70, "Print",ExpressionUUID->"e54ba2dc-93bc-4355-8673-471f74e8b73e"],
Cell[519275, 11416, 2783, 55, 70, "Print",ExpressionUUID->"48fdafcf-dcdf-4893-8805-b3bbc6ef94b8"],
Cell[522061, 11473, 2833, 56, 70, "Print",ExpressionUUID->"73802ada-5756-42e9-ab02-e4883e488309"],
Cell[524897, 11531, 2833, 56, 70, "Print",ExpressionUUID->"cb7cba78-3701-418f-9f06-e0181ac8cc2a"],
Cell[527733, 11589, 2806, 55, 70, "Print",ExpressionUUID->"ad4b770d-1eea-4b79-a3b5-c6f3ae54a353"],
Cell[530542, 11646, 2810, 56, 70, "Print",ExpressionUUID->"17ffac41-3a20-441a-be2d-bc2042a6eaa9"],
Cell[533355, 11704, 2785, 55, 70, "Print",ExpressionUUID->"55a79d57-0988-4a4d-b4df-662c411e57e4"],
Cell[536143, 11761, 2785, 55, 70, "Print",ExpressionUUID->"a93936a9-4483-4c22-a345-fd5a187d5d4f"],
Cell[538931, 11818, 2833, 56, 70, "Print",ExpressionUUID->"6f7a51f0-c6c5-4d09-9939-0fa3e18c92d3"],
Cell[541767, 11876, 2810, 56, 70, "Print",ExpressionUUID->"7284a5b8-cc7a-4d5f-a69a-1873e4a50598"],
Cell[544580, 11934, 2810, 56, 70, "Print",ExpressionUUID->"a35e30bf-1929-4972-a6f1-170c7b30af42"],
Cell[547393, 11992, 2783, 55, 70, "Print",ExpressionUUID->"2c93d36b-4776-44a2-b3c8-85851f502e6b"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/CodeHiggsBranchData/e6cartangen.txt <==
{{{1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2/3, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2/3, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1/3, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3}}, 
 {{2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 5/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 5/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -4/3, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -4/3, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2/3, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3}}, 
 {{2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}}, 
 {{4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 4/3, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/3, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -5/3, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -5/3, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1/3, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3}}, 
 {{2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -4/3, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/3, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2/3, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3}}, 
 {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}


==> anc/CodeHiggsBranchData/e6nrootsgen.txt <==
{{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, 0, 0, 0, 0, 0}}, 
 {{{0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, -1, 0, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, -1, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 
    0, 0, 0, 0, 0, 0}}, {0, 0, 0, -1, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, 0, 0, -1, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, I, 0}}, {0, 0, 0, 0, 0, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, I, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, 0, -1, -1, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, -1, -1, -1, 0, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, -1, -1, -1, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, I, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, -1, -1, -1, -1, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, I, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, -1, -1, -1, -1, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -I, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, -1, -1, 0, 0, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -I, 0, 0, 0}, {0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, -1, -1, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, I, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -1, -1, -1, 0, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, I, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -1, -1, -1, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -1, -1, -1, -1, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -1, -1, -1, -1, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -1, -1, 0, 0, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -1, -1, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -2, -2, -1, -1, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -I, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -2, -2, -1, 0, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -2, -2, -2, -1, -1}}, 
 {{{0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -1, 0, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, -1, -1, 0, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, -1, -1, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, -1, -1, -1, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {-I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, -1, -1, -1, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -I, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, -1, 0, 0, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, -1, -2, -1, -1, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -I, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, -1, -2, -1, 0, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -I, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, -1, -2, -2, -1, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -1, -2, -1, -1, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {-I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -1, -2, -1, 0, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0}, {0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {-I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -1, -2, -2, -1, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -2, -3, -2, -1, -1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -I, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {-1, -2, -3, -2, -1, -2}}}


==> anc/CodeHiggsBranchData/e6posrootsgen.txt <==
{{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 0, 0, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 1, 0, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}}, {0, 0, 1, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, 0, 1, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, I, 0, 0, 0}}, {0, 0, 0, 0, 1, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -I, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}}, {0, 0, 0, 0, 0, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, 0, 1, 1, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 1, 1, 1, 0, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 1, 1, 1, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -I, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 1, 1, 1, 1, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, I, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 1, 1, 1, 1, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 1, 1, 0, 0, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, I, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}}, {0, 1, 1, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 1, 1, 1, 0, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 1, 1, 1, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, I, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 1, 1, 1, 1, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, I, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 1, 1, 1, 1, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    I, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 1, 1, 0, 0, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}}, {1, 1, 1, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}}, {1, 2, 2, 1, 1, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 2, 2, 1, 0, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 2, 2, 2, 1, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 1, 0, 0, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -I}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, 1, 1, 0, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, I, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, 1, 1, 0, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    I, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, 1, 1, 1, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, 1, 1, 1, 0}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 0, 1, 0, 0, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, I, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}}, {0, 1, 2, 1, 1, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 1, 2, 1, 0, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {0, 1, 2, 2, 1, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}}, {1, 1, 2, 1, 1, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, I, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 1, 2, 1, 0, 1}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -I, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 1, 2, 2, 1, 1}}, 
 {{{0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, I, 0, 0}}, {1, 2, 3, 2, 1, 1}}, 
 {{{0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -I, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, I, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, I, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    I, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, {1, 2, 3, 2, 1, 2}}}


==> anc/CodeHiggsBranchData/e7cartangen.txt <==
{{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -4, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}}}

